Learning Collective Dynamics with Differentiable Gaussian Representations

Collective responses depend on individual differences, contact opportunities, and accumulated experience. Learning their dynamics from aggregate counts requires connecting a population's response distribution to both current observations and future behavior. We introduce Differentiable Gaussian Dynamics (DGD), which learns this connection through three components: a Gaussian mixture representing heterogeneous response propensities, differentiable aggregation of contact intensity and behavioral probabilities, and feedback recurrence that updates subsequent responses. Reparameterized integration and temporal recurrence let aggregate prediction errors jointly train the distribution, observation functions, and feedback parameters. On four windows from KuaiRand-Pure and Online Retail II, DGD achieves lower joint behavioral negative log-likelihood than a DeepAR adaptation with a joint-behavior head. In Retail 2010, its one-day behavioral-count MAE is 4.71 versus 6.88 for this adaptation. Learning the distribution reduces behavioral negative log-likelihood by 10.82% relative to a fixed Gaussian in KuaiRand's standard-recommendation window; removing feedback dynamics raises joint KL from 0.0340 to 0.2577 in a controlled experiment. These results establish the value of learning population representations and their feedback process from aggregate observations. Code is available at https://github.com/OranAi-Ltd/oransim.

==> anc/License.txt <==
MIT License

Copyright (c) 2020 George Kour

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Ancillary files

These files are not needed to compile the paper. Run the commands below from this
`anc/` directory; paths in `figures/README.md` are relative to it.

- `plot_results.py` and `figures/experiment-data.json` reproduce the Appendix H
  retail figure (requires NumPy and Matplotlib):

      python3 plot_results.py

- `figures/figure-2-method.drawio` is the editable source of Figure 1, and
  `figures/figure-2-method.yaml` specifies its components and connections.
  `figures/figure-2-fitted-example.json` holds the fitted values plotted in
  panels (a)-(c).
- `references.bib` is the BibTeX database behind the supplied `main.bbl`.
- `License.txt` is the MIT license of `arxiv.sty`
  (https://github.com/kourgeorge/arxiv-style).

Code: https://github.com/OranAi-Ltd/oransim


==> anc/figures/README.md <==
# Manuscript figures

- `figure-2-method.pdf`: Figure 1, the DGD representation, aggregation, feedback, and joint-learning diagram.
- `retail-behavior-trajectories.pdf`: Figure 2 in Appendix H, daily one-day forecasts of the three basket-mark counts in both Retail test windows.

## Editing Figure 1

Open `figures/figure-2-method.drawio` in draw.io. The full component and connection specification is `figures/figure-2-method.yaml`. After editing, export with draw.io Desktop from the directory that contains `figures/`:

```bash
drawio -x -f pdf -e -b 12 -s 2 --crop --disable-gpu -o figures/figure-2-method.pdf figures/figure-2-method.drawio
```

The script letters 𝒪, 𝒯, ℒ, and ℛ have no glyphs in Times New Roman and fall back to another font. If that fallback resolves to an OpenType-CFF file, such as `FreeSerif.otf`, the exported PDF embeds them as Type 3 glyphs. The supplied PDF was exported with fontconfig resolving FreeSerif to `FreeSerif.ttf`, so every font is embedded as TrueType.

The curves, nodes, and probability bars in panels (a)–(c) use a frozen Retail-2010 DGD fit: registered seed 20260915, cohort 0, first validation date 2010-03-01, with state through 2010-02-28. The third behavior is marginalized to display four joint patterns for the first two behaviors. Plotting values and source hashes are supplied in `figures/figure-2-fitted-example.json`.

The upper panels use pale blue-gray (#F4F7FA), and the feedback and learning panel uses pale green (#F2F7F4). Contact intensity is a single-value box aligned with the segmented probability bar. Medium-gray corner marks identify their shared evaluation scope; neutral-gray operation borders and darker arrows remain distinct, with a small gap at framed endpoints. The figure is supplied as a vector PDF, so normal LaTeX compilation needs no drawing software.

## Reproducing Figure 2

From the directory that contains `plot_results.py`, run:

```bash
python3 plot_results.py
```

The script requires NumPy and Matplotlib and reads only `figures/experiment-data.json`. It writes the PDF figure and a PNG preview. The manuscript already includes the generated PDF; LaTeX compilation does not require Python or shell escape.

The JSON contains aggregate daily invoice counts and one-day predictions for March 15–31, 2010 and 2011. Its source is the frozen `behavior-evaluation-2026-09-16/results.json` research output. The three marks indicate merchandise value, quantity, and distinct-product count strictly above their warm-up medians. Each invoice can bear several marks. Counts are invoices per day for each mark.

Each prediction uses information preceding its target date and the model's own arrival prediction. Neural series retain all three training seeds (20260915–20260917); historical baselines have one deterministic series. The figure plots the arithmetic mean of per-seed predictions. Table 3 computes MAE separately for each seed before averaging, so its values need not equal the MAE of the plotted mean curve. Each window contains all 17 one-day forecast origins.

The packaged JSON supports figure reproduction. Experiment inputs, checkpoints, full scoring outputs, and validation selections are maintained separately in the research workspace. It contains no invoice-level records or customer identifiers.

Figure 1 uses closed boundaries for the quadrature nodes and the three parameter groups. Its stacked probabilities have solid component fills and a single dark outline, with a common linear height scale. In panel (d), five-field state strips, node-to-sum observation icons, and loss junctions show the operations. These small icons encode structure rather than numerical state values or quadrature order.

2026-09-26：方法图的（b）采用同节点双路对称求值，条件和参数就近归属；（d）把两种损失、总目标与参数组按汇合关系重排。分区编号为（a）—（d）。绘图数据、公式、字号与图注保持，draw.io、YAML及导出同步。

同日空间修订：θ_O放入求值框内，边框连续；下排左移输出端并均衡计算链间距，监督计数分行。反馈框增高约24%，字号和全部数学内容保持。最新图源、YAML和矢量PDF同步。


==> anc/figures/experiment-data.json <==
{
  "description": "Daily one-day forecasts for Figure 3; counts of invoices bearing each basket mark.",
  "source": "behavior-evaluation-2026-09-16/results.json",
  "windows": {
    "retail/2010": {
      "dates": [
        "2010-03-15",
        "2010-03-16",
        "2010-03-17",
        "2010-03-18",
        "2010-03-19",
        "2010-03-20",
        "2010-03-21",
        "2010-03-22",
        "2010-03-23",
        "2010-03-24",
        "2010-03-25",
        "2010-03-26",
        "2010-03-27",
        "2010-03-28",
        "2010-03-29",
        "2010-03-30",
        "2010-03-31"
      ],
      "heads": [
        "high_value",
        "high_quantity",
        "many_skus"
      ],
      "observed_actions": [
        [
          29.0,
          34.0,
          29.0
        ],
        [
          25.0,
          26.0,
          28.0
        ],
        [
          25.0,
          29.0,
          30.0
        ],
        [
          38.0,
          48.0,
          39.0
        ],
        [
          34.0,
          35.0,
          30.0
        ],
        [
          0.0,
          0.0,
          0.0
        ],
        [
          23.0,
          25.0,
          27.0
        ],
        [
          31.0,
          31.0,
          29.0
        ],
        [
          31.0,
          33.0,
          32.0
        ],
        [
          36.0,
          35.0,
          34.0
        ],
        [
          38.0,
          43.0,
          41.0
        ],
        [
          25.0,
          27.0,
          27.0
        ],
        [
          0.0,
          0.0,
          0.0
        ],
        [
          28.0,
          31.0,
          39.0
        ],
        [
          35.0,
          37.0,
          38.0
        ],
        [
          36.0,
          35.0,
          33.0
        ],
        [
          38.0,
          37.0,
          42.0
        ]
      ],
      "predicted_actions": {
        "joint_gaussian": {
          "20260915": [
            [
              20.909428894204815,
              20.70120688222483,
              21.27696045590522
            ],
            [
              24.453336455153273,
              27.64973030458406,
              25.527418170657477
            ],
            [
              21.125060211942863,
              21.696729006636545,
              18.674725337786068
            ],
            [
              31.736878817747588,
              33.2779881316557,
              33.49712744631272
            ],
            [
              24.451284100565815,
              25.318110405938633,
              24.215238071556236
            ],
            [
              0.6305490881366509,
              0.6586790312331117,
              0.7328481506362321
            ],
            [
              22.33115992127196,
              23.910935990568568,
              29.020650064422444
            ],
            [
              34.044819428744745,
              34.01819014363049,
              37.405534027222785
            ],
            [
              30.022548970770593,
              34.12419559839152,
              32.39918785023124
            ],
            [
              27.678314055273674,
              28.548302487888883,
              25.144138841495717
            ],
            [
              43.03783831510003,
              45.11368168444099,
              44.95561479205892
            ],
            [
              27.83435915178798,
              28.82912543273345,
              26.921805728661212
            ],
            [
              0.6843786001114613,
              0.7170201654246682,
              0.7858681017698796
            ],
            [
              23.65034431298418,
              25.412277841220387,
              30.279765326907434
            ],
            [
              36.97145759454855,
              37.44022162260999,
              41.340864390450925
            ],
            [
              37.610483126228615,
              43.41638361204102,
              41.57395643182058
            ],
            [
              31.17689417218139,
              32.488074470288964,
              28.512680210943852
            ]
          ],
          "20260916": [
            [
              21.070245600214307,
              20.82701228768188,
              21.36509772762348
            ],
            [
              24.586976886067852,
              27.679632838208246,
              25.592361552480938
            ],
            [
              21.274551155556644,
              21.840917667969222,
              18.79229134736889
            ],
            [
              32.018206365221644,
              33.46866988009521,
              33.86219010809931
            ],
            [
              24.59735870932772,
              25.438511113948216,
              24.391114714208193
            ],
            [
              0.6584278766348672,
              0.6843431083353289,
              0.7539259548689434
            ],
            [
              22.576277472491718,
              24.147701680396043,
              29.168786358381734
            ],
            [
              34.23567124045168,
              34.23962764955845,
              37.45552305977043
            ],
            [
              30.188780642049068,
              34.213542649310796,
              32.50291859114917
            ],
            [
              27.899315329641066,
              28.80157385832954,
              25.29241196556127
            ],
            [
              43.485786669926675,
              45.46167410913688,
              45.44142626324248
            ],
            [
              28.0758523300957,
              29.038018470073307,
              27.165687010444458
            ],
            [
              0.7200997926193498,
              0.7507747947320327,
              0.8123759059337604
            ],
            [
              24.04943371937219,
              25.8074616368357,
              30.54021880509532
            ],
            [
              37.3790428133821,
              37.9289588299539,
              41.645494634108545
            ],
            [
              38.038743841662104,
              43.80949011036868,
              41.918719463653645
            ],
            [
              31.46739225755998,
              32.82511893396975,
              28.74340276625772
            ]
          ],
          "20260917": [
            [
              21.74592487541593,
              21.324709531887464,
              22.229527323800234
            ],
            [
              25.19326011126323,
              28.209010631534078,
              26.351711993792158
            ],
            [
              21.453649949739486,
              21.8169140979194,
              18.899332871933304
            ],
            [
              30.916217332785905,
              32.29700342720055,
              32.98099309165693
            ],
            [
              24.45873603904485,
              25.309168964986533,
              24.22384382698234
            ],
            [
              0.5284258248181546,
              0.5659827401011863,
              0.6471792880277716
            ],
            [
              22.500582553241546,
              23.837913458427018,
              29.446488553887214
            ],
            [
              34.91644416990998,
              34.86676650298128,
              39.085762514815514
            ],
            [
              30.654139873692216,
              34.612940258222125,
              33.31743507319931
            ],
            [
              28.187562601834962,
              28.91190423495648,
              25.674258046861542
            ],
            [
              42.23841627159847,
              44.31151878428497,
              44.63046398434015
            ],
            [
              27.883595897350762,
              28.9284958786603,
              27.00066728599571
            ],
            [
              0.5753044119094343,
              0.6203701763033929,
              0.6998864648664831
            ],
            [
              23.839564598176402,
              25.396199764815453,
              30.82023430682122
            ],
            [
              37.33129581619892,
              37.89837403841889,
              42.749301109269695
            ],
            [
              37.760044556567536,
              43.550613154136,
              42.47730928976821
            ],
            [
              31.487028765098415,
              32.68626970476895,
              28.961235793094197
            ]
          ]
        },
        "deepar_joint": {
          "20260915": [
            [
              33.35998383259049,
              32.87635822887235,
              33.86575907276796
            ],
            [
              24.286169424015938,
              28.749226542289883,
              26.384377722960227
            ],
            [
              31.8304531764499,
              31.260206890193935,
              26.7467688622257
            ],
            [
              32.84957215689088,
              35.802697612904055,
              36.23955485179558
            ],
            [
              22.69458715452513,
              22.07589176809165,
              22.95915178667631
            ],
            [
              0.14457887828746166,
              0.2617038742536544,
              0.34648761184187304
            ],
            [
              19.006388508871986,
              20.86184015443222,
              27.432786855867036
            ],
            [
              27.707307216200924,
              27.455101711461012,
              31.279644652958325
            ],
            [
              22.556631368868402,
              26.40265063894895,
              25.20672996811684
            ],
            [
              21.62446403238602,
              22.492238121220545,
              19.940271200042048
            ],
            [
              26.045427240839544,
              30.266753319382993,
              32.14017144396146
            ],
            [
              20.52662477795991,
              20.44820622623476,
              21.85342055353717
            ],
            [
              0.13026362280418355,
              0.24471716890294104,
              0.3097358716177605
            ],
            [
              16.58597584095316,
              18.82055651469806,
              24.769074170216825
            ],
            [
              25.730471511555184,
              26.066760499455246,
              28.935688774325847
            ],
            [
              21.400668777490413,
              25.713309959430795,
              23.86864565957042
            ],
            [
              13.629820649754183,
              14.228847597288794,
              13.313334662853805
            ]
          ],
          "20260916": [
            [
              32.35555655783635,
              32.6128408343116,
              31.057478866291675
            ],
            [
              21.21959138513334,
              23.71990159102541,
              23.920393493540224
            ],
            [
              27.405955515343855,
              28.034327117319553,
              21.064023733897002
            ],
            [
              35.70577610648019,
              34.818686761337716,
              31.336741997673627
            ],
            [
              22.45508855120623,
              21.81208105893367,
              23.902915664057552
            ],
            [
              0.08129683129574813,
              0.2429576956092994,
              0.37188880459049717
            ],
            [
              15.53128194454359,
              17.59489445779785,
              25.07348177809784
            ],
            [
              32.90380015607235,
              32.61454961514368,
              34.69825973564113
            ],
            [
              29.9478523910508,
              31.913741290140223,
              29.394052576774122
            ],
            [
              29.134716434223495,
              29.06031610279927,
              24.34476200011114
            ],
            [
              38.91204006526164,
              37.65419276740355,
              36.32635766570557
            ],
            [
              21.91082259180154,
              22.086051632409678,
              23.158860206896954
            ],
            [
              0.09484146754416936,
              0.24094205926333273,
              0.26357038239904085
            ],
            [
              15.372399630475666,
              16.865331297198548,
              22.982623148122588
            ],
            [
              26.00634181270604,
              25.352749977421944,
              27.234032992772356
            ],
            [
              24.348745584387785,
              26.365544932572927,
              24.22537769844387
            ],
            [
              24.077225419461065,
              23.83287760789992,
              20.85763811464352
            ]
          ],
          "20260917": [
            [
              24.471926185154306,
              24.676703462804454,
              26.688444149587703
            ],
            [
              23.463658225531255,
              27.65681664073086,
              29.310704969911832
            ],
            [
              25.41948588164511,
              27.408240872435158,
              24.359210020889776
            ],
            [
              29.8065807245036,
              31.39662833211699,
              35.38409543681999
            ],
            [
              18.306265024403075,
              20.412989367843416,
              26.19917483735881
            ],
            [
              0.20517307137705557,
              0.14598030202397178,
              0.24820516745332805
            ],
            [
              20.089244666825735,
              22.67503322968265,
              30.70497025791468
            ],
            [
              25.4954715693442,
              27.025035845693964,
              32.84040405447606
            ],
            [
              27.635710829213167,
              33.14107787474623,
              30.716692207800936
            ],
            [
              22.40989132436256,
              25.450614197552795,
              23.864151120673988
            ],
            [
              27.682018445192803,
              29.793051929396583,
              32.83771419110602
            ],
            [
              18.14398513918157,
              20.25047780275852,
              24.238014791052585
            ],
            [
              0.25439078751067634,
              0.18115084241458085,
              0.2851745936864073
            ],
            [
              18.334418913063843,
              20.51027594243182,
              28.32820341402531
            ],
            [
              24.542873114836066,
              25.427220574222645,
              30.522693143770024
            ],
            [
              18.58770607150717,
              22.244559654035655,
              24.555053479096514
            ],
            [
              20.322964092923332,
              21.875241600864065,
              20.820756777621128
            ]
          ]
        },
        "last_history": {
          "0": [
            [
              12.569325678117337,
              12.841396283788445,
              13.085077497359638
            ],
            [
              28.696920003039185,
              30.692059977078483,
              30.35402977407928
            ],
            [
              23.28938145012167,
              24.166868999441583,
              24.67887331414766
            ],
            [
              24.932105953298077,
              26.506966455437833,
              26.435801549007298
            ],
            [
              41.413600816230606,
              45.39297875799515,
              43.88338837351371
            ],
            [
              28.695814783341604,
              30.058614757701964,
              29.171106269202944
            ],
            [
              0.0,
              0.0,
              0.0
            ],
            [
              27.326503954862975,
              28.871465366842834,
              29.736767254455764
            ],
            [
              28.711843756020464,
              30.08066082764878,
              30.291809263696816
            ],
            [
              33.787475419475335,
              35.56125776188445,
              35.696981080771174
            ],
            [
              35.421853339567534,
              36.457248000573,
              36.410224017893086
            ],
            [
              38.736779238766616,
              41.89921857221181,
              41.75293008264762
            ],
            [
              29.75632016561905,
              31.747280266071847,
              31.500197783380262
            ],
            [
              0.0,
              0.0,
              0.0
            ],
            [
              29.051354403818635,
              31.216026255716933,
              33.47557307612185
            ],
            [
              40.459284544366426,
              42.606312083714876,
              43.571415738473306
            ],
            [
              35.906571746626796,
              37.11221771993725,
              36.76220799461724
            ]
          ]
        },
        "ewma_history": {
          "0": [
            [
              21.804270988491385,
              22.040411515438006,
              22.082352371379535
            ],
            [
              22.47331270015345,
              23.133079997471963,
              22.748325402058967
            ],
            [
              22.68458777237879,
              23.368949570957277,
              23.203610039435375
            ],
            [
              22.91383527824285,
              23.891400904209174,
              23.8034041090983
            ],
            [
              24.36757985635993,
              26.150384080181897,
              25.280784711933677
            ],
            [
              25.22509939606312,
              26.960748000401924,
              25.718536878968514
            ],
            [
              22.845363346408185,
              24.41404511196854,
              23.29881215513347
            ],
            [
              22.897790130126303,
              24.528991322707583,
              23.72764939233315
            ],
            [
              23.62679554225517,
              25.12566275824139,
              24.240569154859564
            ],
            [
              24.346948245016073,
              25.89609691623034,
              25.01600329038488
            ],
            [
              25.463674794091542,
              26.786094715989492,
              25.896319298154857
            ],
            [
              26.617426834330065,
              28.286481293382312,
              27.314578975460876
            ],
            [
              26.502359799228948,
              28.208902711523685,
              27.32609507367104
            ],
            [
              24.00630232112648,
              25.55371675809711,
              24.764418812198038
            ],
            [
              24.373198581331557,
              26.076278450962608,
              26.09952807056542
            ],
            [
              25.41036579736727,
              27.131078435877573,
              27.268627623119134
            ],
            [
              26.4280349006368,
              27.896254662586294,
              27.82583838876775
            ]
          ]
        }
      }
    },
    "retail/2011": {
      "dates": [
        "2011-03-15",
        "2011-03-16",
        "2011-03-17",
        "2011-03-18",
        "2011-03-19",
        "2011-03-20",
        "2011-03-21",
        "2011-03-22",
        "2011-03-23",
        "2011-03-24",
        "2011-03-25",
        "2011-03-26",
        "2011-03-27",
        "2011-03-28",
        "2011-03-29",
        "2011-03-30",
        "2011-03-31"
      ],
      "heads": [
        "high_value",
        "high_quantity",
        "many_skus"
      ],
      "observed_actions": [
        [
          32.0,
          29.0,
          35.0
        ],
        [
          32.0,
          30.0,
          23.0
        ],
        [
          35.0,
          39.0,
          34.0
        ],
        [
          34.0,
          37.0,
          34.0
        ],
        [
          0.0,
          0.0,
          0.0
        ],
        [
          28.0,
          34.0,
          26.0
        ],
        [
          22.0,
          28.0,
          29.0
        ],
        [
          38.0,
          38.0,
          38.0
        ],
        [
          40.0,
          42.0,
          31.0
        ],
        [
          41.0,
          45.0,
          42.0
        ],
        [
          29.0,
          33.0,
          28.0
        ],
        [
          0.0,
          0.0,
          0.0
        ],
        [
          14.0,
          15.0,
          17.0
        ],
        [
          26.0,
          34.0,
          37.0
        ],
        [
          48.0,
          42.0,
          42.0
        ],
        [
          44.0,
          49.0,
          38.0
        ],
        [
          36.0,
          40.0,
          33.0
        ]
      ],
      "predicted_actions": {
        "joint_gaussian": {
          "20260915": [
            [
              35.46304717411906,
              36.319432743180165,
              31.48047181347479
            ],
            [
              32.33655274260539,
              33.914631343025626,
              28.386452129230015
            ],
            [
              28.971275632776155,
              31.287137916830698,
              29.43539711322887
            ],
            [
              33.885804273298234,
              31.16832438304135,
              27.037304984684006
            ],
            [
              0.4193636525638208,
              0.4464482588016606,
              0.519941960037168
            ],
            [
              13.606385903888867,
              13.778742726396446,
              20.252486146314425
            ],
            [
              41.14909306594399,
              44.43926668563617,
              43.150247062881405
            ],
            [
              51.30226581271094,
              51.31038333964713,
              47.35113672143456
            ],
            [
              40.25868129384756,
              41.35995922539113,
              37.09799122385128
            ],
            [
              35.84639575611402,
              38.01008284667776,
              37.91557755931153
            ],
            [
              38.96343453179693,
              35.619208423838394,
              31.154117036110726
            ],
            [
              0.42568662047690364,
              0.4512118396656544,
              0.5308170709028011
            ],
            [
              13.877621853419576,
              13.968717998377018,
              20.726903757500168
            ],
            [
              31.397481995200994,
              34.47343685372352,
              32.06043177514434
            ],
            [
              47.98028692840723,
              48.58930000483782,
              42.492294229598734
            ],
            [
              39.35101601451916,
              41.138561773770846,
              35.15779486914989
            ],
            [
              38.829102414527945,
              41.48440046195968,
              39.817725616806655
            ]
          ],
          "20260916": [
            [
              35.84554335066191,
              36.668517782034016,
              31.726193703494317
            ],
            [
              32.89272647915539,
              34.49773008255261,
              28.842369354064296
            ],
            [
              29.212709404105468,
              31.569774768626583,
              29.693912764482672
            ],
            [
              34.12027908107001,
              31.436776469816817,
              27.2455231194169
            ],
            [
              0.44116905613998975,
              0.4733176722383117,
              0.5439328305525633
            ],
            [
              13.797891825447548,
              13.96829375060906,
              20.440554600292106
            ],
            [
              41.45928573339268,
              44.62844039244922,
              43.28150767092837
            ],
            [
              51.95038650421274,
              51.758704252819825,
              47.65247156727575
            ],
            [
              40.95987049504879,
              42.01680019494208,
              37.64834607537004
            ],
            [
              36.16941157704261,
              38.343837244519065,
              38.26922523778691
            ],
            [
              39.33679887907783,
              36.026007143495406,
              31.49571461427423
            ],
            [
              0.4469155554862084,
              0.47738272743577975,
              0.5544695778152935
            ],
            [
              14.045702072868913,
              14.130196209651958,
              20.884829992084534
            ],
            [
              31.421019054869536,
              34.45008244300252,
              31.98461070597952
            ],
            [
              48.67023805240372,
              49.157763664080434,
              42.87073796988471
            ],
            [
              40.01035078493676,
              41.88762193241166,
              35.720125473459085
            ],
            [
              39.254076206357006,
              41.97362243324936,
              40.24507228760895
            ]
          ],
          "20260917": [
            [
              35.077311752961556,
              35.82349436462628,
              31.013867847919457
            ],
            [
              31.6043901554401,
              33.12952734896715,
              27.60380135928061
            ],
            [
              28.15472121403795,
              30.480116341717544,
              28.787982180044555
            ],
            [
              33.02942089584366,
              30.388283380074082,
              26.414914658098937
            ],
            [
              0.3932422836011631,
              0.4213021016115382,
              0.4954832928774307
            ],
            [
              13.449696921719948,
              13.532825735169435,
              19.943718561643028
            ],
            [
              41.092948087188304,
              44.13147853426632,
              42.79319369285909
            ],
            [
              51.505462792336715,
              51.23151912195095,
              47.250348846499534
            ],
            [
              40.07881119259842,
              40.98096718206484,
              36.599672931746944
            ],
            [
              35.55412497163627,
              37.6133734457878,
              37.54731941162352
            ],
            [
              38.450164452391476,
              35.13192939112518,
              30.66786690913054
            ],
            [
              0.4066235793127403,
              0.43226860316551996,
              0.5116707746206232
            ],
            [
              13.965174984645689,
              13.928335047596969,
              20.59172996578694
            ],
            [
              31.90673311076698,
              34.843159336746005,
              32.339452526824054
            ],
            [
              48.42365091745974,
              48.68259327312463,
              42.47577732541693
            ],
            [
              38.8877341723658,
              40.580283859696536,
              34.552264114790255
            ],
            [
              38.36156297662275,
              40.914635055691406,
              39.29966157454612
            ]
          ]
        },
        "deepar_joint": {
          "20260915": [
            [
              28.621224048591767,
              29.03834016515725,
              28.01191930139513
            ],
            [
              32.09367439660414,
              32.9277146596424,
              29.314129784147486
            ],
            [
              26.23721458499641,
              28.323020070944573,
              26.790167928240205
            ],
            [
              38.80329570126753,
              35.52735349219088,
              30.139149383591374
            ],
            [
              0.3086571559318423,
              0.2606192195014145,
              0.4994455888766992
            ],
            [
              13.006652814136665,
              13.571972098959826,
              18.61223249509588
            ],
            [
              34.484027174039895,
              36.088240612133355,
              32.291912420823316
            ],
            [
              38.45305425737306,
              37.5590376342676,
              34.6154005593351
            ],
            [
              32.89309678593911,
              32.773796382430874,
              31.64697908180722
            ],
            [
              35.28100975779371,
              36.57564612839062,
              33.535659902101344
            ],
            [
              35.901764537429386,
              33.082779706529486,
              26.965690258106896
            ],
            [
              0.26042986942264673,
              0.22144502754476852,
              0.42653168247863305
            ],
            [
              12.794621282198364,
              13.453940877912817,
              18.882629013236276
            ],
            [
              26.800168280344174,
              30.65234999295404,
              26.855667377296086
            ],
            [
              40.49290686311085,
              40.2060135224021,
              33.50449629233049
            ],
            [
              31.896562168120525,
              32.235321730158994,
              28.301270368039123
            ],
            [
              34.972969618726054,
              36.48481975278054,
              32.07993369864162
            ]
          ],
          "20260916": [
            [
              31.72149898400651,
              31.63264162547218,
              28.232889711564304
            ],
            [
              34.18714144122749,
              35.074232868778225,
              30.354727320857904
            ],
            [
              29.911195328337104,
              32.57939180755013,
              29.158851498658755
            ],
            [
              27.661129656356888,
              26.263694197852395,
              22.759592315747895
            ],
            [
              0.10127685325019999,
              0.17268499272199878,
              0.23592989951427396
            ],
            [
              13.699026004141839,
              14.07517499681786,
              18.379190144802998
            ],
            [
              34.543604295434875,
              35.96557822712005,
              34.9107224001347
            ],
            [
              33.99973708566321,
              33.10144387247025,
              32.43687664386279
            ],
            [
              37.99095677211126,
              36.97511085803151,
              34.6886689932948
            ],
            [
              39.32202060234654,
              41.903646591355155,
              35.12337950461112
            ],
            [
              30.335205319541778,
              29.29136667638603,
              23.734661722024953
            ],
            [
              0.11257218508653385,
              0.19801551861151362,
              0.28057501387129413
            ],
            [
              14.682931559527123,
              15.364689378052685,
              20.54157713970195
            ],
            [
              24.78388475245321,
              28.16797977115223,
              25.78678974102565
            ],
            [
              35.27060523104062,
              35.95415012260682,
              30.301078968894362
            ],
            [
              36.635009361876754,
              38.3007093520047,
              31.056433446834575
            ],
            [
              31.002199927106915,
              33.4528316160265,
              29.091104770418873
            ]
          ],
          "20260917": [
            [
              28.022859086327543,
              29.733382775650334,
              24.659798366944838
            ],
            [
              33.30787921900303,
              33.01735578508442,
              26.268506939846354
            ],
            [
              33.3774153856796,
              34.69607850059933,
              28.57880698245031
            ],
            [
              31.41906341343993,
              29.29004981366869,
              23.081262670811174
            ],
            [
              0.5442761680237809,
              0.47594590876605186,
              0.6282335612134058
            ],
            [
              14.418923475623387,
              14.959086794056887,
              16.994240968711246
            ],
            [
              30.087417254817254,
              32.221926821074284,
              27.539000953185678
            ],
            [
              27.337046097372358,
              29.593050552817807,
              25.991065318588124
            ],
            [
              32.92258203577977,
              32.26732983331448,
              27.19647462892459
            ],
            [
              30.49974348621418,
              31.650600281746026,
              29.687357116812457
            ],
            [
              28.452251789460085,
              26.676764684314783,
              23.075557086674042
            ],
            [
              0.5286724927733304,
              0.44806129197614364,
              0.6247914638483805
            ],
            [
              12.605183667583042,
              12.56226443453664,
              19.036249055687847
            ],
            [
              27.8981897362802,
              30.88415153487845,
              28.672722774794742
            ],
            [
              28.77082351191214,
              30.648310790345924,
              27.71110365047375
            ],
            [
              31.320681249924217,
              31.25774559004048,
              28.78842503091571
            ],
            [
              25.642640533826704,
              27.16619102542742,
              27.422210048914458
            ]
          ]
        },
        "last_history": {
          "0": [
            [
              29.071278225008925,
              29.765865558628356,
              27.53962952256287
            ],
            [
              30.372882124857746,
              30.353559784921263,
              30.00265273445826
            ],
            [
              30.35050574123671,
              31.149565694234,
              28.681903478973123
            ],
            [
              35.720235141353236,
              37.53037920455117,
              34.79890806134301
            ],
            [
              34.851557661117866,
              36.34638348701866,
              34.54375058074869
            ],
            [
              0.0,
              0.0,
              0.0
            ],
            [
              33.47776516427853,
              35.73387353758929,
              32.33579838171949
            ],
            [
              28.38440137415033,
              30.385460332375203,
              29.09808776785792
            ],
            [
              31.35715448715344,
              31.854393753341444,
              30.843628644262118
            ],
            [
              36.90723044007489,
              38.127584878875936,
              34.072307326765774
            ],
            [
              38.458967481261126,
              40.38774820489889,
              37.05636557289952
            ],
            [
              31.302924689799966,
              32.87936762105676,
              30.63177870868272
            ],
            [
              0.0,
              0.0,
              0.0
            ],
            [
              17.92022541463681,
              18.531961490261544,
              17.71380287079718
            ],
            [
              32.360824685622624,
              34.777084174476904,
              33.78025976826102
            ],
            [
              37.66387041821879,
              36.65944302284988,
              35.65539803172338
            ],
            [
              43.29253163725832,
              45.32031494978695,
              40.5945049008843
            ]
          ]
        },
        "ewma_history": {
          "0": [
            [
              21.19820356964174,
              22.252894037359727,
              21.408398076610172
            ],
            [
              22.230888769655657,
              22.93115204611905,
              22.68787404044371
            ],
            [
              23.148125490146157,
              23.64121716192556,
              22.81918590458947
            ],
            [
              24.285961491884876,
              25.08763143929778,
              23.89487746262352
            ],
            [
              25.1981859359411,
              26.187427283124258,
              24.858529249647468
            ],
            [
              22.830485063878548,
              23.724916280682905,
              22.52593834658773
            ],
            [
              23.379600820024823,
              24.726920943457916,
              22.92662080984288
            ],
            [
              23.28724371128745,
              25.048997630264417,
              23.496780167484385
            ],
            [
              24.61358816599028,
              26.18916271840571,
              24.80619613788885
            ],
            [
              26.024950872539957,
              27.6261383630739,
              25.406709040920344
            ],
            [
              27.401951328364035,
              29.23085691561453,
              26.88785290708202
            ],
            [
              27.56234508292914,
              29.576763044852136,
              27.021712325712933
            ],
            [
              24.96509081049799,
              26.78231582085654,
              24.477814986831397
            ],
            [
              23.981134884069014,
              25.701252804807048,
              23.766086311809616
            ],
            [
              24.242319485945178,
              26.50556364797217,
              25.005460486971653
            ],
            [
              26.404775798397896,
              27.899626043850233,
              26.566884907291282
            ],
            [
              28.05703640349961,
              29.856240703017665,
              27.666934018349423
            ]
          ]
        }
      }
    }
  }
}


==> anc/figures/figure-2-fitted-example.json <==
{
  "provenance": {
    "dataset": "Retail-2010",
    "seed": 20260915,
    "cohort_index": 0,
    "training_through": "2010-02-28",
    "prediction_date": "2010-03-01",
    "state_day": 59,
    "selection": "First registered seed, first cohort, first validation date; fixed before rendering.",
    "model_sha256": "4e3916200cfb6868bdca3675bb72ee00ca78facb00a6ff7b767bda12ead78a41",
    "records_sha256": "a5b32041c613ab24f7d97f31a8500c52a0249f47f146ddbb64b55caef337d5ee",
    "source_model": "data/runtime/private/paper-readiness/retail/2010/20260915-joint_gaussian-train.json",
    "source_records": "data/runtime/private/paper-readiness/retail/2010/records.json",
    "meaning": "Fitted latent response density and model-derived node probabilities; the density is inferred, not an empirical histogram.",
    "displayed_heads": [
      "high_value",
      "high_quantity"
    ],
    "marginalized_head": "many_skus"
  },
  "pi": [
    0.7663778987174369,
    0.23362210128256305
  ],
  "mu": [
    -1.8067280800857697,
    1.2766901183848913
  ],
  "scale": [
    0.4700859343346647,
    1.1739056130214829
  ],
  "delta": -0.00462338156983811,
  "eps": [
    -3.7504397177257425,
    -2.3667594107345415,
    -1.1544053947399682,
    0.0,
    1.1544053947399682,
    2.3667594107345415,
    3.7504397177257425
  ],
  "weights": [
    0.0005482688559722182,
    0.03075712396758651,
    0.24012317860501273,
    0.45714285714285713,
    0.24012317860501273,
    0.03075712396758651,
    0.0005482688559722182
  ],
  "nodes": [
    [
      -3.57438042052855,
      -2.9239317705961154,
      -2.354021200242923,
      -1.811351461655608,
      -1.2686817230682925,
      -0.6987711527151004,
      -0.04832250278266592
    ],
    [
      -3.1305954991219016,
      -1.5062854201176425,
      -0.08309623577247627,
      1.2720667368150531,
      2.6272297094025827,
      4.050418893747748,
      5.674728972752008
    ]
  ],
  "intensity": [
    [
      0.0038994553821297684,
      0.005263172158257226,
      0.00684485930992829,
      0.008790768933689833,
      0.011289876817984719,
      0.014682707713500848,
      0.019817541393003315
    ],
    [
      0.004784823643912513,
      0.010118409438646994,
      0.01950234344166969,
      0.03642839311793044,
      0.06804453162890606,
      0.13114984456805373,
      0.2773410106436819
    ]
  ],
  "probability": [
    [
      [
        0.9664192415142193,
        0.007805082601139623,
        0.02520331331307666,
        0.0005723625715642979
      ],
      [
        0.9344869820409774,
        0.01725636434867996,
        0.04587460804217497,
        0.002382045568167727
      ],
      [
        0.8840337231271977,
        0.033692834573395995,
        0.07430972186648517,
        0.00796372043292104
      ],
      [
        0.8051828755422858,
        0.0611806521711388,
        0.11011039383754298,
        0.023526078449032282
      ],
      [
        0.6862988602836703,
        0.10396417340947513,
        0.14708441737464906,
        0.06265254893220536
      ],
      [
        0.5185034801429619,
        0.162111854601675,
        0.16996198070216195,
        0.14942268455320123
      ],
      [
        0.30702802167326176,
        0.21948519124266352,
        0.15729664603933605,
        0.31619014104473886
      ]
    ],
    [
      [
        0.9469505336072294,
        0.013445840651378075,
        0.03808309718610646,
        0.0015205285552861239
      ],
      [
        0.7436620230830007,
        0.08328106107499249,
        0.1316122521770734,
        0.041444663664933414
      ],
      [
        0.31780788013595246,
        0.21736546484708538,
        0.15901220671069238,
        0.3058144483062697
      ],
      [
        0.04739176387995439,
        0.1815604892340021,
        0.06549516790591403,
        0.7055525789801294
      ],
      [
        0.0031672694539551117,
        0.06796668247349709,
        0.015142655129356272,
        0.9137233929431912
      ],
      [
        0.00013719322628639812,
        0.017980384129752197,
        0.0026571414144067763,
        0.9792252812295545
      ],
      [
        3.5013806042947454e-06,
        0.003619225117261884,
        0.0003426861019782362,
        0.9960345874001555
      ]
    ]
  ],
  "weighted_contributions": [
    [
      [
        1.5834562635395935e-06,
        1.2788452879781157e-08,
        4.12950638948499e-08,
        9.378032431753704e-10
      ],
      [
        0.00011593365466414066,
        2.1408467144069055e-06,
        5.691262766441738e-06,
        2.955196312002711e-07
      ],
      [
        0.001113551773082496,
        4.244036703335356e-05,
        9.360245019723717e-05,
        1.0031308508280252e-05
      ],
      [
        0.0024797979957880143,
        0.00018842385157882802,
        0.0003391174132582855,
        7.245549298023789e-05
      ],
      [
        0.0014258687028245003,
        0.00021599811635752603,
        0.0003055856268229889,
        0.00013016823113721525
      ],
      [
        0.000179451264942633,
        5.6106040720200664e-05,
        5.8822927130110884e-05,
        5.1714387233819154e-05
      ],
      [
        2.556609137673158e-06,
        1.827643752048454e-06,
        1.3098024095581393e-06,
        2.6329017118099195e-06
      ]
    ],
    [
      [
        5.803643552862276e-07,
        8.240648654785038e-09,
        2.3340260511310717e-08,
        9.318972252134052e-10
      ],
      [
        5.4068895951743404e-05,
        6.055055772979795e-06,
        9.569036669958551e-06,
        3.013287135686073e-06
      ],
      [
        0.0003476958212124781,
        0.00023780739411152706,
        0.000173966359082825,
        0.0003345744784459188
      ],
      [
        0.00018437785228365305,
        0.0007063618300709434,
        0.00025480922010074155,
        0.002744955210256967
      ],
      [
        1.2089998607772822e-05,
        0.0002594402239611796,
        5.7802053817457096e-05,
        0.003487835408123506
      ],
      [
        1.2928856000368214e-07,
        1.694440779164909e-05,
        2.5040448168894697e-06,
        0.0009228052284817627
      ],
      [
        1.2438296869804246e-10,
        1.2856927462252507e-07,
        1.2173573659296204e-08,
        3.538311109474923e-05
      ]
    ]
  ],
  "A_components": [
    [
      0.005318743456702997,
      0.0005069496546092434,
      0.0008041707776485172,
      0.00026729877900580595
    ],
    [
      0.0005989423453539059,
      0.0012267457216315562,
      0.0004986862283220423,
      0.007528567655435815
    ]
  ],
  "D": 0.016750104618709884,
  "Q_components": [
    [
      0.31753493949894235,
      0.030265461986606346,
      0.048009895815830164,
      0.015958036387858313
    ],
    [
      0.035757528623724937,
      0.07323809310786512,
      0.029772126185111065,
      0.4494639183940617
    ]
  ],
  "verification": {
    "matches_saved_model_joint_distribution": true,
    "matches_saved_model_arrivals": true,
    "matches_first_two_behavior_totals": true
  }
}


==> anc/figures/figure-2-method.drawio <==
<mxfile host="app.diagrams.net" agent="drawio" version="30.0.1">
  <diagram id="gaussian-method" name="Gaussian method">
    <mxGraphModel dx="1160" dy="726" grid="0" gridSize="10" guides="1" tooltips="1" connect="1" arrows="1" fold="1" page="0" pageScale="1" pageWidth="1160" pageHeight="726" background="#FFFFFF" math="0" shadow="0" adaptiveColors="none">
      <root>
        <mxCell id="0" />
        <mxCell id="1" parent="0" />
        <mxCell id="representation_panel" value="" vertex="1" parent="1" style="html=1;container=1;pointerEvents=0;rounded=1;absoluteArcSize=1;arcSize=16;fillColor=#F4F7FA;strokeColor=#AAB8C3;strokeWidth=1.4;">
          <mxGeometry as="geometry" x="0" y="0" width="260" height="300" />
        </mxCell>
        <mxCell id="aggregation_panel" value="" vertex="1" parent="1" style="html=1;container=1;pointerEvents=0;rounded=1;absoluteArcSize=1;arcSize=16;fillColor=#F4F7FA;strokeColor=#AAB8C3;strokeWidth=1.4;">
          <mxGeometry as="geometry" x="272" y="0" width="535" height="300" />
        </mxCell>
        <mxCell id="prediction_panel" value="" vertex="1" parent="1" style="html=1;container=1;pointerEvents=0;rounded=1;absoluteArcSize=1;arcSize=16;fillColor=#F4F7FA;strokeColor=#AAB8C3;strokeWidth=1.4;">
          <mxGeometry as="geometry" x="821" y="0" width="339" height="300" />
        </mxCell>
        <mxCell id="feedback_learning_panel" value="" vertex="1" parent="1" style="html=1;container=1;pointerEvents=0;rounded=1;absoluteArcSize=1;arcSize=16;fillColor=#F2F7F4;strokeColor=#AAB8C3;strokeWidth=1.4;">
          <mxGeometry as="geometry" x="0" y="312" width="1160" height="404" />
        </mxCell>
        <mxCell id="representation" value="" vertex="1" parent="representation_panel" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="12" y="8" width="240" height="288" />
        </mxCell>
        <mxCell id="aggregation" value="" vertex="1" parent="aggregation_panel" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="8" y="8" width="515" height="288" />
        </mxCell>
        <mxCell id="predictions" value="" vertex="1" parent="prediction_panel" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="12" y="8" width="300" height="288" />
        </mxCell>
        <mxCell id="feedback" value="" vertex="1" parent="feedback_learning_panel" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="12" y="0.0" width="1121" height="281" />
        </mxCell>
        <mxCell id="learning" value="" vertex="1" parent="feedback_learning_panel" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="270" y="354.0" width="150" height="34" />
        </mxCell>
        <mxCell id="representation_title" value="(a) Gaussian mixture" vertex="1" parent="representation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=left;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=1;fontFamily=Arial;">
          <mxGeometry as="geometry" x="0" y="0" width="240" height="32" />
        </mxCell>
        <mxCell id="aggregation_title" value="(b) Aggregation" vertex="1" parent="aggregation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=left;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=1;fontFamily=Arial;">
          <mxGeometry as="geometry" x="0" y="0" width="515" height="32" />
        </mxCell>
        <mxCell id="prediction_title" value="(c) Predictions" vertex="1" parent="predictions" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=left;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=1;fontFamily=Arial;">
          <mxGeometry as="geometry" x="0" y="0" width="300" height="32" />
        </mxCell>
        <mxCell id="distribution_label" value="&lt;i&gt;P&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;(&lt;i&gt;u&lt;/i&gt;)" vertex="1" parent="representation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=left;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="5" y="43" width="82" height="27" />
        </mxCell>
        <mxCell id="gaussian_0" value="" vertex="1" parent="representation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;shape=stencil(tZvdbhs3EIWfxrfEkkPOz3WavkahJkoi1LED20nat+9sFbSBNeQsDlBfWSsfL3/OfDs8gu7ozfOn05fzXdseTp/Pd/TLXWsfT1+fny+nh982f+HvfL9ertuP159evT49fzm/e7le/HZ6upx+vz9f33l+eXr84/z98v7lh+by8On8dHnZ36W3d/Tmw+PT+ePT49eH99fXX077X+6/fX78to/qz6tuK9v+c/2vf/17/5+v3rVfr8r7y0OiNCtmppmwV2YJhGyJUMl/AuFY37GWNuKhtpoImcOhqvBS2Mqm4VB100Q44lWVrSdCi1d19PWqUqF4Vamuh0pFwlVVE1kKe6nhqmqX9VB7GeGqioy1cEy8ytLWcxwTr47GLRHGXqWWlBVPvLpRW1uOY68q01gLJfaqbtbWlpPYq+I3pEQYepWJZb0dGnt1bIPW26GxV4laXc/RYq/Wjeva5BZ5VYvWntyxhmDV0vvWE8yFZPXF9hms66OGaJVC0uraPDVkq3vR/9t6S2oI11Gk9TbWypCuvXBlS0Yb4pVK06pry9aQrz4F1b72bI0Aq3t9+ewz5a1rVQpvkt0zQqw6Bbnr2rY1Yqy2UofUxH0RZMUdz5rQuUaUlVGqr3iyKxFmpZbqG5pUWcRZdt9abcloI9BydUJn9KoRaQc7EyjblQi1o5bOQ5N5Rqzto5gjJXFfBNu+ea1wS0Yb0Za8Pn1rkv2McOso3UZP2p8a8dZbFJbR1xyKW2D1KqNt7YSwk/Wita5jvUJxK+tGsG3dkIatLBeqlHA6bGWpjCrZ8kSwrW5H39FMeOvZzYdqnApvLXvkRBK2slsZPslkcSLQekWz+24tjDjr19SSgg5bWXFhy4YaUXZ/fHOvyUZGlHWA1p7RJ2xmveCsbbx+Uofd7D4FL5A1CcJ2lnwznSHJPCPKEpdKWSMcNrS9FrHsaRJ2tF1K9wVO7hlRduwV0CVBQUTZocUPGNmuRJRl74LqyJwQUZb3yW/J04Qiykr7xx5rJ1BEWXFj1VrX86SIsuIHFO3Z0TbCrHdBxpZ0mBRx1jsv8Zsmo41Aq76fTbbknmFX66glTboDCrta7/b6lnCIwtjAn7fc2prSFOYG3Y/GWX1SGBx4L6Mj6U0pTA688+qcrW0YHTgoOlmyn2F2oH50zHoZCsMD9Xta0j9RmB54D25GSQo0iQ+q+Ftr5SQ/IKWssicBwvCjblKfswSBeVs/HWgSIciQvmYfTTIEbVmHSZMQQdPelMIUwZ+8tSak7rN4ljSpzz7LZ0cWQfZZQCtZctFnCa1Ycqbqs4hWmdbPzz7NaDdNlZOQ1oGbKWcprSX7OY1pJanPPstpTZOTbp8FtaaW7OcsqfUlSpSzqNaXKJnnLKv1JVpXWZ+FtT7RNcH6LK3dlyhTTj5aMEuqbMLbXZms0IS3uzLx7YS3uzKZ54S3h5TBoezQR1M9Au5h6a1zj0kH/lnaCJOEo9LgcHZMGlH3sPTWvgelYaBwVHpr4MPSWwcflEboPSxFPTwi+B6Wwh6O44WDUtjDYcBwTBoR+LAU9nDE4MNS2MMRhQ9KIwwflsIexjk8cA4zzmHGOcw4hxnnMOMcZpzDjHOYcQ4zzmHGOcw4hxnnMOMcZpzDjHOYcQ4zzmHGOcw4hxnnMOMcZpzDjHOYcQ4LzmHBOSw4hwXnsOAcFpzDgnNYcA4LzmHBOSw4hwXnsOAcFpzDgnNYcA4LzmHBOSw4hwXnsOAcFpzDgnNYcA4rzmHFOaw4hxXnsOIcVpzDinNYcQ4rzmHFOaw4hxXnsOIcVpzDinNYcQ4rzmHFOaw4hxXnsOIcVpzDinNYcQ4bzmHDOWw4hw3nsOEcNpzDhnPYcA4bzmHDOWw4hw3nsOEcNpzDhnPYcA4bzmHDOWw4hw3nsOEcNpzDhnPYcA6/+qv/Ufvu/vH5/PMF/+W/L+J9uNzfX7/H9+pPXn93zy9dv0tIb/8G);fillColor=#D4E3EF;strokeColor=#3C81B7;strokeWidth=2;">
          <mxGeometry as="geometry" x="12" y="76.0" width="198.0" height="50.0" />
        </mxCell>
        <mxCell id="gaussian_1" value="" vertex="1" parent="representation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;shape=stencil(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);fillColor=#F6E9D6;strokeColor=#D69B43;strokeWidth=2;">
          <mxGeometry as="geometry" x="12" y="119.89595065457358" width="198.0" height="6.104049345426418" />
        </mxCell>
        <mxCell id="latent_axis" value="" vertex="1" parent="representation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;shape=stencil(jZBRDgIhDERP01+DcIR1vYapbhUiCwTq7np7ITXRED/kqzPDKxPADMViItAq4ExgDqC1R6bAJ9xcqapGq/h7pUTbTmNJdGExF8wOz54kKZzjnVY38ZtxwVJ23FIzghmuMdMtx0eYRCdsN9s0x6XV2oRTO9WObH3+8EAfhfMufHG1499kHT7PS/Mu7ttWS77PjC8=);fillColor=none;strokeColor=#657887;strokeWidth=1.1;">
          <mxGeometry as="geometry" x="8" y="126" width="212" height="0.1" />
        </mxCell>
        <mxCell id="latent_axis_label" value="&lt;i&gt;u&lt;/i&gt;" vertex="1" parent="representation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=23;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="217" y="114" width="17" height="25" />
        </mxCell>
        <mxCell id="node_formula" value="&lt;i&gt;u&lt;/i&gt;&lt;sub&gt;ki,t&lt;/sub&gt; = &lt;i&gt;μ&lt;/i&gt;&lt;sub&gt;k&lt;/sub&gt; + &lt;i&gt;δ&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt; + &lt;i&gt;L&lt;/i&gt;&lt;sub&gt;k&lt;/sub&gt;&lt;i&gt;ε&lt;/i&gt;&lt;sub&gt;i&lt;/sub&gt;" vertex="1" parent="representation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=23;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="0" y="135" width="235" height="32" />
        </mxCell>
        <mxCell id="node_set" value="" vertex="1" parent="representation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=1;arcSize=10;fillColor=none;strokeColor=#8999A6;strokeWidth=1.4;">
          <mxGeometry as="geometry" x="3" y="187" width="230" height="70" />
        </mxCell>
        <mxCell id="component_name_0" value="&lt;i&gt;k&lt;/i&gt;=1" vertex="1" parent="node_set" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=left;verticalAlign=middle;spacing=0;fontSize=22;fontColor=#3C81B7;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="5" y="5" width="36" height="26" />
        </mxCell>
        <mxCell id="node_axis_0" value="" vertex="1" parent="node_set" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;shape=stencil(jZBRDsIgEERPs78G4Qi1XqNZ7SobWyCAbb29kG2iIX7I184Mb5kApksWA4FWDmcCcwKtnR9pwI3ToIoq0Sr+Ue3aNhpToGsWc8HIeJlIkpSjf9DKY94ZdpYi55qaHkx385Hu0T/dKDpgvVmn2S+11iacOqh6ZOvrhwf6LNzE7osrHf8my/B5Xpo3cdu2WPJ9pn8D);fillColor=none;strokeColor=#D5E0E7;strokeWidth=1;">
          <mxGeometry as="geometry" x="45" y="18" width="169" height="0.1" />
        </mxCell>
        <mxCell id="node_0_0" value="" vertex="1" parent="node_set" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#3C81B7;strokeColor=#3C81B7;strokeWidth=0;">
          <mxGeometry as="geometry" x="51.670175438596495" y="14.6" width="6.8" height="6.8" />
        </mxCell>
        <mxCell id="node_0_1" value="" vertex="1" parent="node_set" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#3C81B7;strokeColor=#3C81B7;strokeWidth=0;">
          <mxGeometry as="geometry" x="61.787183528009315" y="14.6" width="6.8" height="6.8" />
        </mxCell>
        <mxCell id="node_0_2" value="" vertex="1" parent="node_set" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#3C81B7;strokeColor=#3C81B7;strokeWidth=0;">
          <mxGeometry as="geometry" x="70.65151102120043" y="14.6" width="6.8" height="6.8" />
        </mxCell>
        <mxCell id="node_0_3" value="" vertex="1" parent="node_set" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#3C81B7;strokeColor=#3C81B7;strokeWidth=0;">
          <mxGeometry as="geometry" x="79.09213755757298" y="14.6" width="6.8" height="6.8" />
        </mxCell>
        <mxCell id="highlight_node_0" value="" vertex="1" parent="node_set" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=white;strokeColor=#3C81B7;strokeWidth=2;">
          <mxGeometry as="geometry" x="76.392137557573" y="11.9" width="12.2" height="12.2" />
        </mxCell>
        <mxCell id="node_0_4" value="" vertex="1" parent="node_set" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#3C81B7;strokeColor=#3C81B7;strokeWidth=0;">
          <mxGeometry as="geometry" x="87.53276409394556" y="14.6" width="6.8" height="6.8" />
        </mxCell>
        <mxCell id="node_0_5" value="" vertex="1" parent="node_set" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#3C81B7;strokeColor=#3C81B7;strokeWidth=0;">
          <mxGeometry as="geometry" x="96.39709158713669" y="14.6" width="6.8" height="6.8" />
        </mxCell>
        <mxCell id="node_0_6" value="" vertex="1" parent="node_set" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#3C81B7;strokeColor=#3C81B7;strokeWidth=0;">
          <mxGeometry as="geometry" x="106.5140996765495" y="14.6" width="6.8" height="6.8" />
        </mxCell>
        <mxCell id="component_name_1" value="&lt;i&gt;k&lt;/i&gt;=2" vertex="1" parent="node_set" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=left;verticalAlign=middle;spacing=0;fontSize=22;fontColor=#D69B43;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="5" y="39" width="36" height="26" />
        </mxCell>
        <mxCell id="node_axis_1" value="" vertex="1" parent="node_set" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;shape=stencil(jZBRDsIgEERPs7+GwhFqvUaz2lU2tkAA23p7IWuiIX7I184Mb5kApk8WA4FWDhcCcwStnZ9oxJ3T2BVVok38TinRttGYAl2ymCtGxvNMkqQc/Z02nvKbYWcpcq6pGcD0Vx/pFv3DTaID1pt1Wvxaa+3CqYOqR7Y+f3igT8LN7L640vFvsgyf56V5E7dtiyXfZ4YX);fillColor=none;strokeColor=#D5E0E7;strokeWidth=1;">
          <mxGeometry as="geometry" x="45" y="52" width="169" height="0.1" />
        </mxCell>
        <mxCell id="node_1_0" value="" vertex="1" parent="node_set" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#D69B43;strokeColor=#D69B43;strokeWidth=0;">
          <mxGeometry as="geometry" x="58.572758202503955" y="48.6" width="6.8" height="6.8" />
        </mxCell>
        <mxCell id="node_1_1" value="" vertex="1" parent="node_set" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#D69B43;strokeColor=#D69B43;strokeWidth=0;">
          <mxGeometry as="geometry" x="83.83710183778994" y="48.6" width="6.8" height="6.8" />
        </mxCell>
        <mxCell id="node_1_2" value="" vertex="1" parent="node_set" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#D69B43;strokeColor=#D69B43;strokeWidth=0;">
          <mxGeometry as="geometry" x="105.97323278722082" y="48.6" width="6.8" height="6.8" />
        </mxCell>
        <mxCell id="node_1_3" value="" vertex="1" parent="node_set" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#D69B43;strokeColor=#D69B43;strokeWidth=0;">
          <mxGeometry as="geometry" x="127.05129138195375" y="48.6" width="6.8" height="6.8" />
        </mxCell>
        <mxCell id="highlight_node_1" value="" vertex="1" parent="node_set" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=white;strokeColor=#D69B43;strokeWidth=2;">
          <mxGeometry as="geometry" x="124.35129138195376" y="45.9" width="12.2" height="12.2" />
        </mxCell>
        <mxCell id="node_1_4" value="" vertex="1" parent="node_set" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#D69B43;strokeColor=#D69B43;strokeWidth=0;">
          <mxGeometry as="geometry" x="148.12934997668665" y="48.6" width="6.8" height="6.8" />
        </mxCell>
        <mxCell id="node_1_5" value="" vertex="1" parent="node_set" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#D69B43;strokeColor=#D69B43;strokeWidth=0;">
          <mxGeometry as="geometry" x="170.2654809261175" y="48.6" width="6.8" height="6.8" />
        </mxCell>
        <mxCell id="node_1_6" value="" vertex="1" parent="node_set" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#D69B43;strokeColor=#D69B43;strokeWidth=0;">
          <mxGeometry as="geometry" x="195.52982456140353" y="48.6" width="6.8" height="6.8" />
        </mxCell>
        <mxCell id="reparameterize_nodes" value="" edge="1" parent="representation" source="node_formula" target="node_set" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=0.5;exitY=1;exitDx=0;exitDy=0;exitPerimeter=0;entryX=0.5;entryY=0;entryDx=0;entryDy=-3;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="theta_population" value="&lt;i&gt;θ&lt;/i&gt;&lt;sub&gt;P&lt;/sub&gt;: &lt;i&gt;π&lt;/i&gt;, &lt;i&gt;μ&lt;/i&gt;, &lt;i&gt;L&lt;/i&gt;" vertex="1" parent="representation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=22;fontColor=#8550A0;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="113" y="44" width="120" height="27" />
        </mxCell>
        <mxCell id="known_inputs" value="&lt;i&gt;x&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;, &lt;i&gt;e&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;, &lt;i&gt;s&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;" vertex="1" parent="aggregation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="74" y="58" width="228" height="29" />
        </mxCell>
        <mxCell id="node_evaluation" value="" vertex="1" parent="aggregation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=1;arcSize=10;fillColor=none;strokeColor=#AAB8C3;strokeWidth=1.4;absoluteArcSize=1;arcSize=10;">
          <mxGeometry as="geometry" x="76" y="116" width="224" height="172" />
        </mxCell>
        <mxCell id="each_node_label" value="Each node" vertex="1" parent="node_evaluation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=left;verticalAlign=middle;spacing=0;fontSize=23;fontColor=#25394B;fontStyle=0;fontFamily=Arial;">
          <mxGeometry as="geometry" x="12" y="9" width="145" height="28" />
        </mxCell>
        <mxCell id="node_input" value="&lt;i&gt;u&lt;/i&gt;&lt;sub&gt;ki,t&lt;/sub&gt;" vertex="1" parent="aggregation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="0" y="206" width="61" height="32" />
        </mxCell>
        <mxCell id="intensity" value="" vertex="1" parent="node_evaluation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#FFFFFF;strokeColor=#8999A6;strokeWidth=1.4;">
          <mxGeometry as="geometry" x="24" y="64.5" width="141" height="37" />
        </mxCell>
        <mxCell id="intensity_formula" value="&lt;i&gt;ℓ&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;(&lt;i&gt;u&lt;/i&gt;&lt;sub&gt;ki,t&lt;/sub&gt;)" vertex="1" parent="intensity" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="3" y="1" width="135" height="35" />
        </mxCell>
        <mxCell id="probability" value="" vertex="1" parent="node_evaluation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="24" y="120" width="141" height="18" />
        </mxCell>
        <mxCell id="probability_part0" value="" vertex="1" parent="probability" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#5390C0;strokeColor=none;strokeWidth=1.4;strokeWidth=0;">
          <mxGeometry as="geometry" x="0" y="0" width="113.53078545146232" height="18" />
        </mxCell>
        <mxCell id="probability_part1" value="" vertex="1" parent="probability" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#88B2D3;strokeColor=none;strokeWidth=1.4;strokeWidth=0;">
          <mxGeometry as="geometry" x="113.53078545146232" y="0" width="8.626471956130572" height="18" />
        </mxCell>
        <mxCell id="probability_part2" value="" vertex="1" parent="probability" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#C3D8E9;strokeColor=none;strokeWidth=1.4;strokeWidth=0;">
          <mxGeometry as="geometry" x="122.1572574075929" y="0" width="15.525565531093562" height="18" />
        </mxCell>
        <mxCell id="probability_part3" value="" vertex="1" parent="probability" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#6FA2CA;strokeColor=none;strokeWidth=1.4;strokeWidth=0;">
          <mxGeometry as="geometry" x="137.68282293868646" y="0" width="3.3171770613135525" height="18" />
        </mxCell>
        <mxCell id="probability_outline" value="" vertex="1" parent="probability" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=none;strokeColor=#3C81B7;strokeWidth=1.4;">
          <mxGeometry as="geometry" x="0" y="0" width="141" height="18" />
        </mxCell>
        <mxCell id="probability_formula" value="&lt;i&gt;p&lt;/i&gt;&lt;sub&gt;θ&lt;/sub&gt;(&lt;i&gt;y&lt;/i&gt; | &lt;i&gt;u&lt;/i&gt;&lt;sub&gt;ki,t&lt;/sub&gt;, &lt;i&gt;x&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;, &lt;i&gt;s&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;)" vertex="1" parent="node_evaluation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=23;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="0" y="140" width="224" height="26" />
        </mxCell>
        <mxCell id="theta_observation" value="&lt;i&gt;θ&lt;/i&gt;&lt;sub&gt;O&lt;/sub&gt;" vertex="1" parent="node_evaluation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#8550A0;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="166" y="9" width="46" height="28" />
        </mxCell>
        <mxCell id="weight" value="&lt;i&gt;π&lt;/i&gt;&lt;sub&gt;k&lt;/sub&gt;&lt;i&gt;w&lt;/i&gt;&lt;sub&gt;i&lt;/sub&gt;" vertex="1" parent="aggregation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="289" y="130" width="83" height="28" />
        </mxCell>
        <mxCell id="product" value="×" vertex="1" parent="aggregation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=34;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="312" y="201" width="37" height="42" />
        </mxCell>
        <mxCell id="node_contribution" value="" vertex="1" parent="aggregation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="378" y="212" width="54" height="20" />
        </mxCell>
        <mxCell id="node_contribution_part0" value="" vertex="1" parent="node_contribution" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#5390C0;strokeColor=none;strokeWidth=1.4;strokeWidth=0;">
          <mxGeometry as="geometry" x="0" y="0" width="43.47987527928344" height="20" />
        </mxCell>
        <mxCell id="node_contribution_part1" value="" vertex="1" parent="node_contribution" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#88B2D3;strokeColor=none;strokeWidth=1.4;strokeWidth=0;">
          <mxGeometry as="geometry" x="43.47987527928344" y="0" width="3.3037552172414957" height="20" />
        </mxCell>
        <mxCell id="node_contribution_part2" value="" vertex="1" parent="node_contribution" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#C3D8E9;strokeColor=none;strokeWidth=1.4;strokeWidth=0;">
          <mxGeometry as="geometry" x="46.783630496524935" y="0" width="5.945961267227322" height="20" />
        </mxCell>
        <mxCell id="node_contribution_part3" value="" vertex="1" parent="node_contribution" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#6FA2CA;strokeColor=none;strokeWidth=1.4;strokeWidth=0;">
          <mxGeometry as="geometry" x="52.72959176375225" y="0" width="1.2704082362477433" height="20" />
        </mxCell>
        <mxCell id="node_contribution_outline" value="" vertex="1" parent="node_contribution" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=none;strokeColor=#3C81B7;strokeWidth=1.4;">
          <mxGeometry as="geometry" x="0" y="0" width="54" height="20" />
        </mxCell>
        <mxCell id="node_contribution_label" value="π&lt;sub&gt;k&lt;/sub&gt;&lt;i&gt;w&lt;/i&gt;&lt;sub&gt;i&lt;/sub&gt;&lt;i&gt;ℓ&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;&lt;i&gt;p&lt;/i&gt;&lt;sub&gt;θ&lt;/sub&gt;" vertex="1" parent="aggregation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=23;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="339" y="251" width="124" height="30" />
        </mxCell>
        <mxCell id="sum_nodes" value="" vertex="1" parent="aggregation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=1;arcSize=10;fillColor=#FFFFFF;strokeColor=#8999A6;strokeWidth=1.4;strokeWidth=1.5;">
          <mxGeometry as="geometry" x="463" y="193.5" width="51" height="57" />
        </mxCell>
        <mxCell id="sum_nodes_formula" value="∑&lt;sub&gt;k,i&lt;/sub&gt;" vertex="1" parent="sum_nodes" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=26;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="4" y="0" width="43" height="57" />
        </mxCell>
        <mxCell id="pattern_intensity_label" value="&lt;i&gt;A&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;(&lt;i&gt;y&lt;/i&gt;)" vertex="1" parent="aggregation" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="454" y="253" width="60" height="28" />
        </mxCell>
        <mxCell id="context_to_evaluation" value="" edge="1" parent="aggregation" source="known_inputs" target="node_evaluation" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=0.5;exitY=1;exitDx=0;exitDy=0;exitPerimeter=0;entryX=0.5;entryY=0;entryDx=0;entryDy=-3;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="input_to_intensity" value="" edge="1" parent="aggregation" source="node_input" target="intensity" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=1;exitY=0.5;exitDx=0;exitDy=0;exitPerimeter=0;entryX=0;entryY=0.5;entryDx=-3;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="input_to_probability" value="" edge="1" parent="aggregation" source="node_input" target="probability" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=1;exitY=0.5;exitDx=0;exitDy=0;exitPerimeter=0;entryX=0;entryY=0.5;entryDx=-3;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="intensity_product" value="" edge="1" parent="aggregation" source="intensity" target="product" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=1;exitY=0.5;exitDx=3;exitDy=0;exitPerimeter=0;entryX=0;entryY=0.2;entryDx=0;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="probability_product" value="" edge="1" parent="aggregation" source="probability" target="product" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=1;exitY=0.5;exitDx=3;exitDy=0;exitPerimeter=0;entryX=0;entryY=0.8;entryDx=0;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="positive_weight" value="" edge="1" parent="aggregation" source="weight" target="product" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=0.5;exitY=1;exitDx=0;exitDy=0;exitPerimeter=0;entryX=0.5;entryY=0;entryDx=0;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="product_vector" value="" edge="1" parent="aggregation" source="product" target="node_contribution" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=1;exitY=0.5;exitDx=0;exitDy=0;exitPerimeter=0;entryX=0;entryY=0.5;entryDx=-3;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="sum_all_nodes" value="" edge="1" parent="aggregation" source="node_contribution" target="sum_nodes" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=1;exitY=0.5;exitDx=3;exitDy=0;exitPerimeter=0;entryX=0;entryY=0.5;entryDx=-3;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="node_set_to_kernel" value="" edge="1" parent="1" source="node_set" target="node_input" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=1;exitY=0.5;exitDx=3;exitDy=0;exitPerimeter=0;entryX=0;entryY=0.5;entryDx=0;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="output_transform" value="" vertex="1" parent="predictions" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=none;strokeColor=none;strokeWidth=1.4;">
          <mxGeometry as="geometry" x="0" y="115" width="298" height="161" />
        </mxCell>
        <mxCell id="normalizer" value="&lt;i&gt;D&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt; = ∑&lt;sub&gt;y&lt;/sub&gt;&lt;i&gt;A&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;(&lt;i&gt;y&lt;/i&gt;)" vertex="1" parent="output_transform" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="4" y="0" width="280" height="27" />
        </mxCell>
        <mxCell id="arrival_output" value="N̂&lt;sub&gt;t&lt;/sub&gt; = &lt;i&gt;n&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;&lt;i&gt;D&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;" vertex="1" parent="output_transform" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=25;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="4" y="32" width="280" height="28" />
        </mxCell>
        <mxCell id="joint_output" value="&lt;i&gt;q&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;(&lt;i&gt;y&lt;/i&gt;) = &lt;i&gt;A&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;(&lt;i&gt;y&lt;/i&gt;) / &lt;i&gt;D&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;" vertex="1" parent="output_transform" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="4" y="65" width="280" height="27" />
        </mxCell>
        <mxCell id="joint_chart" value="" vertex="1" parent="predictions" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="44" y="45" width="209" height="67" />
        </mxCell>
        <mxCell id="joint_bar_0_0" value="" vertex="1" parent="joint_chart" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#3C81B7;strokeColor=none;strokeWidth=1.4;strokeWidth=0;">
          <mxGeometry as="geometry" x="12" y="12.709930312786572" width="30" height="27.29006968721343" />
        </mxCell>
        <mxCell id="joint_bar_0_1" value="" vertex="1" parent="joint_chart" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#D69B43;strokeColor=none;strokeWidth=1.4;strokeWidth=0;">
          <mxGeometry as="geometry" x="12" y="9.636802519278882" width="30" height="3.0731277935076893" />
        </mxCell>
        <mxCell id="joint_bar_outline_0" value="" vertex="1" parent="joint_chart" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=none;strokeColor=#5F7180;strokeWidth=1.4;strokeWidth=.7;">
          <mxGeometry as="geometry" x="12" y="9.636802519278882" width="30" height="30.36319748072112" />
        </mxCell>
        <mxCell id="pattern_name_0" value="00" vertex="1" parent="joint_chart" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=22;fontColor=#25394B;fontStyle=0;fontFamily=Arial;">
          <mxGeometry as="geometry" x="7" y="43" width="41" height="24" />
        </mxCell>
        <mxCell id="joint_bar_1_0" value="" vertex="1" parent="joint_chart" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#3C81B7;strokeColor=none;strokeWidth=1.4;strokeWidth=0;">
          <mxGeometry as="geometry" x="61" y="37.39887973262562" width="30" height="2.601120267374379" />
        </mxCell>
        <mxCell id="joint_bar_1_1" value="" vertex="1" parent="joint_chart" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#D69B43;strokeColor=none;strokeWidth=1.4;strokeWidth=0;">
          <mxGeometry as="geometry" x="61" y="31.104540382675374" width="30" height="6.29433934995025" />
        </mxCell>
        <mxCell id="joint_bar_outline_1" value="" vertex="1" parent="joint_chart" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=none;strokeColor=#5F7180;strokeWidth=1.4;strokeWidth=.7;">
          <mxGeometry as="geometry" x="61" y="31.104540382675374" width="30" height="8.895459617324626" />
        </mxCell>
        <mxCell id="pattern_name_1" value="01" vertex="1" parent="joint_chart" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=22;fontColor=#25394B;fontStyle=0;fontFamily=Arial;">
          <mxGeometry as="geometry" x="56" y="43" width="41" height="24" />
        </mxCell>
        <mxCell id="joint_bar_2_0" value="" vertex="1" parent="joint_chart" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#3C81B7;strokeColor=none;strokeWidth=1.4;strokeWidth=0;">
          <mxGeometry as="geometry" x="110" y="35.87386067008155" width="30" height="4.12613932991845" />
        </mxCell>
        <mxCell id="joint_bar_2_1" value="" vertex="1" parent="joint_chart" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#D69B43;strokeColor=none;strokeWidth=1.4;strokeWidth=0;">
          <mxGeometry as="geometry" x="110" y="33.31513941688573" width="30" height="2.5587212531958197" />
        </mxCell>
        <mxCell id="joint_bar_outline_2" value="" vertex="1" parent="joint_chart" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=none;strokeColor=#5F7180;strokeWidth=1.4;strokeWidth=.7;">
          <mxGeometry as="geometry" x="110" y="33.31513941688573" width="30" height="6.684860583114272" />
        </mxCell>
        <mxCell id="pattern_name_2" value="10" vertex="1" parent="joint_chart" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=22;fontColor=#25394B;fontStyle=0;fontFamily=Arial;">
          <mxGeometry as="geometry" x="105" y="43" width="41" height="24" />
        </mxCell>
        <mxCell id="joint_bar_3_0" value="" vertex="1" parent="joint_chart" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#3C81B7;strokeColor=none;strokeWidth=1.4;strokeWidth=0;">
          <mxGeometry as="geometry" x="159" y="38.62851021754351" width="30" height="1.371489782456496" />
        </mxCell>
        <mxCell id="joint_bar_3_1" value="" vertex="1" parent="joint_chart" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#D69B43;strokeColor=none;strokeWidth=1.4;strokeWidth=0;">
          <mxGeometry as="geometry" x="159" y="0.0" width="30" height="38.62851021754351" />
        </mxCell>
        <mxCell id="joint_bar_outline_3" value="" vertex="1" parent="joint_chart" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=none;strokeColor=#5F7180;strokeWidth=1.4;strokeWidth=.7;">
          <mxGeometry as="geometry" x="159" y="0.0" width="30" height="40.0" />
        </mxCell>
        <mxCell id="pattern_name_3" value="11" vertex="1" parent="joint_chart" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=22;fontColor=#25394B;fontStyle=0;fontFamily=Arial;">
          <mxGeometry as="geometry" x="154" y="43" width="41" height="24" />
        </mxCell>
        <mxCell id="behavior_output" value="Ŷ&lt;sub&gt;t,h&lt;/sub&gt; = N̂&lt;sub&gt;t&lt;/sub&gt; ∑&lt;sub&gt;y&lt;/sub&gt;&lt;i&gt;y&lt;/i&gt;&lt;sub&gt;h&lt;/sub&gt;&lt;i&gt;q&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;(&lt;i&gt;y&lt;/i&gt;)" vertex="1" parent="output_transform" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="3" y="110" width="285" height="49" />
        </mxCell>
        <mxCell id="prediction_collection" value="" vertex="1" parent="output_transform" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;shape=stencil(rZHRDsIgDEW/hleD8Alz/obBrUojAwK4zb+3WBMN0QcTeWrvvYeUInSXrYkglPRmAqF3QqmYYMShYPCHITgHj5J0Ci2c2ErJvW16kyPFWZxNQnN0wE4uKVxgwbE8GfQWEpbq6l7o7hQSnFO4+pH7aGqyVlOY64Arc3Ij6+Fbbx80ofbMOfRvHM34V7JRv7C/kFS8Hs37aux2RyTx9+n+Dg==);fillColor=none;strokeColor=#187968;strokeWidth=1.9;">
          <mxGeometry as="geometry" x="288" y="31" width="9" height="128" />
        </mxCell>
        <mxCell id="integrals_to_outputs" value="" edge="1" parent="1" source="sum_nodes" target="output_transform" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=1;exitY=0.5;exitDx=3;exitDy=0;exitPerimeter=0;entryX=0;entryY=0.6645962732919255;entryDx=0;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="feedback_title" value="(d) Feedback" vertex="1" parent="feedback" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=left;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=1;fontFamily=Arial;">
          <mxGeometry as="geometry" x="0" y="8" width="431" height="34" />
        </mxCell>
        <mxCell id="observed_record" value="" vertex="1" parent="feedback" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="794" y="49.5" width="282" height="64" />
        </mxCell>
        <mxCell id="observed_row_title" value="Observed feedback" vertex="1" parent="observed_record" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=left;verticalAlign=middle;spacing=0;fontSize=23;fontColor=#25394B;fontStyle=1;fontFamily=Arial;">
          <mxGeometry as="geometry" x="0" y="0" width="282" height="25" />
        </mxCell>
        <mxCell id="observed_counts" value="&lt;i&gt;N&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;, &lt;i&gt;Y&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;" vertex="1" parent="observed_record" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=left;verticalAlign=middle;spacing=0;fontSize=25;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="0" y="30" width="161" height="29" />
        </mxCell>
        <mxCell id="predicted_N_reference" value="N̂&lt;sub&gt;t&lt;/sub&gt;" vertex="1" parent="observed_record" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=25;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="185" y="30" width="65" height="29" />
        </mxCell>
        <mxCell id="observed_prior_state" value="" vertex="1" parent="feedback" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="618" y="14" width="76" height="14" />
        </mxCell>
        <mxCell id="observed_prior_state_field_0" value="" vertex="1" parent="observed_prior_state" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#8999A6;strokeWidth=1.4;strokeWidth=.65;">
          <mxGeometry as="geometry" x="0.0" y="0" width="12.8" height="14" />
        </mxCell>
        <mxCell id="observed_prior_state_field_1" value="" vertex="1" parent="observed_prior_state" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#8999A6;strokeWidth=1.4;strokeWidth=.65;">
          <mxGeometry as="geometry" x="15.8" y="0" width="12.8" height="14" />
        </mxCell>
        <mxCell id="observed_prior_state_field_2" value="" vertex="1" parent="observed_prior_state" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#8999A6;strokeWidth=1.4;strokeWidth=.65;">
          <mxGeometry as="geometry" x="31.6" y="0" width="12.8" height="14" />
        </mxCell>
        <mxCell id="observed_prior_state_field_3" value="" vertex="1" parent="observed_prior_state" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#8999A6;strokeWidth=1.4;strokeWidth=.65;">
          <mxGeometry as="geometry" x="47.400000000000006" y="0" width="12.8" height="14" />
        </mxCell>
        <mxCell id="observed_prior_state_field_4" value="" vertex="1" parent="observed_prior_state" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#8999A6;strokeWidth=1.4;strokeWidth=.65;">
          <mxGeometry as="geometry" x="63.2" y="0" width="12.8" height="14" />
        </mxCell>
        <mxCell id="observed_prior_state_label" value="&lt;i&gt;s&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;" vertex="1" parent="feedback" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="695" y="8" width="51" height="27" />
        </mxCell>
        <mxCell id="observed_transition" value="" vertex="1" parent="feedback" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#EDF6F3;strokeColor=#8999A6;strokeWidth=1.5;">
          <mxGeometry as="geometry" x="625" y="63" width="62" height="62" />
        </mxCell>
        <mxCell id="observed_transition_symbol" value="𝒯&lt;sub&gt;θ&lt;sub&gt;T&lt;/sub&gt;&lt;/sub&gt;" vertex="1" parent="observed_transition" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=26;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="1" y="10" width="60" height="42" />
        </mxCell>
        <mxCell id="observed_transition_inputs" value="&lt;i&gt;v&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;, &lt;i&gt;o&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;, &lt;i&gt;ξ&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;" vertex="1" parent="feedback" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=23;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="693" y="59" width="93" height="28" />
        </mxCell>
        <mxCell id="observed_state" value="" vertex="1" parent="feedback" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="417" y="52" width="120" height="60" />
        </mxCell>
        <mxCell id="observed_state_label" value="&lt;i&gt;s&lt;/i&gt;&lt;sub&gt;t+1&lt;/sub&gt;" vertex="1" parent="observed_state" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="0" y="0" width="120" height="33" />
        </mxCell>
        <mxCell id="observed_state_fields" value="" vertex="1" parent="observed_state" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="12" y="35" width="96" height="14" />
        </mxCell>
        <mxCell id="observed_state_fields_field_0" value="" vertex="1" parent="observed_state_fields" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#8999A6;strokeWidth=1.4;strokeWidth=.65;">
          <mxGeometry as="geometry" x="0.0" y="0" width="16.8" height="14" />
        </mxCell>
        <mxCell id="observed_state_fields_field_1" value="" vertex="1" parent="observed_state_fields" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#8999A6;strokeWidth=1.4;strokeWidth=.65;">
          <mxGeometry as="geometry" x="19.8" y="0" width="16.8" height="14" />
        </mxCell>
        <mxCell id="observed_state_fields_field_2" value="" vertex="1" parent="observed_state_fields" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#8999A6;strokeWidth=1.4;strokeWidth=.65;">
          <mxGeometry as="geometry" x="39.6" y="0" width="16.8" height="14" />
        </mxCell>
        <mxCell id="observed_state_fields_field_3" value="" vertex="1" parent="observed_state_fields" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#8999A6;strokeWidth=1.4;strokeWidth=.65;">
          <mxGeometry as="geometry" x="59.400000000000006" y="0" width="16.8" height="14" />
        </mxCell>
        <mxCell id="observed_state_fields_field_4" value="" vertex="1" parent="observed_state_fields" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#8999A6;strokeWidth=1.4;strokeWidth=.65;">
          <mxGeometry as="geometry" x="79.2" y="0" width="16.8" height="14" />
        </mxCell>
        <mxCell id="observed_readout" value="" vertex="1" parent="feedback" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="235" y="59" width="132" height="62" />
        </mxCell>
        <mxCell id="observed_readout_symbol" value="𝒪&lt;sub&gt;θ&lt;/sub&gt;" vertex="1" parent="observed_readout" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="39" y="0" width="54" height="25" />
        </mxCell>
        <mxCell id="observed_readout_nodes" value="" vertex="1" parent="observed_readout" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="103" y="27" width="22" height="16" />
        </mxCell>
        <mxCell id="observed_readout_node_0_0" value="" vertex="1" parent="observed_readout_nodes" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#3C81B7;strokeColor=#3C81B7;strokeWidth=0;">
          <mxGeometry as="geometry" x="3" y="0" width="4" height="4" />
        </mxCell>
        <mxCell id="observed_readout_node_0_1" value="" vertex="1" parent="observed_readout_nodes" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#3C81B7;strokeColor=#3C81B7;strokeWidth=0;">
          <mxGeometry as="geometry" x="3" y="6" width="4" height="4" />
        </mxCell>
        <mxCell id="observed_readout_node_0_2" value="" vertex="1" parent="observed_readout_nodes" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#3C81B7;strokeColor=#3C81B7;strokeWidth=0;">
          <mxGeometry as="geometry" x="3" y="12" width="4" height="4" />
        </mxCell>
        <mxCell id="observed_readout_node_1_0" value="" vertex="1" parent="observed_readout_nodes" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#D69B43;strokeColor=#D69B43;strokeWidth=0;">
          <mxGeometry as="geometry" x="15" y="0" width="4" height="4" />
        </mxCell>
        <mxCell id="observed_readout_node_1_1" value="" vertex="1" parent="observed_readout_nodes" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#D69B43;strokeColor=#D69B43;strokeWidth=0;">
          <mxGeometry as="geometry" x="15" y="6" width="4" height="4" />
        </mxCell>
        <mxCell id="observed_readout_node_1_2" value="" vertex="1" parent="observed_readout_nodes" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#D69B43;strokeColor=#D69B43;strokeWidth=0;">
          <mxGeometry as="geometry" x="15" y="12" width="4" height="4" />
        </mxCell>
        <mxCell id="observed_readout_sum" value="∑" vertex="1" parent="observed_readout" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=25;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="59" y="20" width="26" height="30" />
        </mxCell>
        <mxCell id="observed_readout_outputs" value="" vertex="1" parent="observed_readout" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="3" y="29" width="38" height="12" />
        </mxCell>
        <mxCell id="observed_readout_output_0" value="" vertex="1" parent="observed_readout_outputs" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#187968;strokeWidth=1.4;strokeWidth=.7;">
          <mxGeometry as="geometry" x="0" y="0" width="10" height="12" />
        </mxCell>
        <mxCell id="observed_readout_output_1" value="" vertex="1" parent="observed_readout_outputs" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#187968;strokeWidth=1.4;strokeWidth=.7;">
          <mxGeometry as="geometry" x="14" y="0" width="10" height="12" />
        </mxCell>
        <mxCell id="observed_readout_output_2" value="" vertex="1" parent="observed_readout_outputs" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#187968;strokeWidth=1.4;strokeWidth=.7;">
          <mxGeometry as="geometry" x="28" y="0" width="10" height="12" />
        </mxCell>
        <mxCell id="observed_readout_integrates" value="" edge="1" parent="observed_readout" source="observed_readout_nodes" target="observed_readout_sum" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=1.6;endArrow=block;endFill=1;endSize=5;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=0;exitY=0.5;exitDx=0;exitDy=0;exitPerimeter=0;entryX=1;entryY=0.5;entryDx=0;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="observed_readout_predicts" value="" edge="1" parent="observed_readout" source="observed_readout_sum" target="observed_readout_outputs" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=1.6;endArrow=block;endFill=1;endSize=5;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=0;exitY=0.5;exitDx=0;exitDy=0;exitPerimeter=0;entryX=1;entryY=0.5;entryDx=0;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="observed_initial_state" value="" edge="1" parent="feedback" source="observed_prior_state" target="observed_transition" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#187968;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#187968;labelBackgroundColor=#F2F7F4;exitX=0.5;exitY=1;exitDx=0;exitDy=0;exitPerimeter=0;entryX=0.5;entryY=0;entryDx=0;entryDy=-3;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="observed_feedback_transition" value="" edge="1" parent="feedback" source="observed_record" target="observed_transition" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#187968;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#187968;labelBackgroundColor=#F2F7F4;exitX=0;exitY=0.6953125;exitDx=0;exitDy=0;exitPerimeter=0;entryX=1;entryY=0.5;entryDx=3;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="observed_transition_state" value="" edge="1" parent="feedback" source="observed_transition" target="observed_state_fields" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#187968;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#187968;labelBackgroundColor=#F2F7F4;exitX=0;exitY=0.5;exitDx=-3;exitDy=0;exitPerimeter=0;entryX=1;entryY=0.5;entryDx=0;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="observed_state_observation" value="" edge="1" parent="feedback" source="observed_state_fields" target="observed_readout_nodes" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#187968;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#187968;labelBackgroundColor=#F2F7F4;exitX=0;exitY=0.5;exitDx=0;exitDy=0;exitPerimeter=0;entryX=1;entryY=0.5;entryDx=0;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="expected_record" value="" vertex="1" parent="feedback" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="794" y="187.5" width="282" height="64" />
        </mxCell>
        <mxCell id="expected_row_title" value="Expected feedback" vertex="1" parent="expected_record" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=left;verticalAlign=middle;spacing=0;fontSize=23;fontColor=#25394B;fontStyle=1;fontFamily=Arial;">
          <mxGeometry as="geometry" x="0" y="0" width="282" height="25" />
        </mxCell>
        <mxCell id="expected_counts" value="N̂&lt;sub&gt;t&lt;/sub&gt;, Ŷ&lt;sub&gt;t&lt;/sub&gt;" vertex="1" parent="expected_record" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=left;verticalAlign=middle;spacing=0;fontSize=25;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="0" y="30" width="151" height="29" />
        </mxCell>
        <mxCell id="zero_innovation" value="&lt;i&gt;ξ&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt; = 0" vertex="1" parent="expected_record" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=left;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="168" y="30" width="107" height="29" />
        </mxCell>
        <mxCell id="expected_prior_state" value="" vertex="1" parent="feedback" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="618" y="152" width="76" height="14" />
        </mxCell>
        <mxCell id="expected_prior_state_field_0" value="" vertex="1" parent="expected_prior_state" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#8999A6;strokeWidth=1.4;strokeWidth=.65;">
          <mxGeometry as="geometry" x="0.0" y="0" width="12.8" height="14" />
        </mxCell>
        <mxCell id="expected_prior_state_field_1" value="" vertex="1" parent="expected_prior_state" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#8999A6;strokeWidth=1.4;strokeWidth=.65;">
          <mxGeometry as="geometry" x="15.8" y="0" width="12.8" height="14" />
        </mxCell>
        <mxCell id="expected_prior_state_field_2" value="" vertex="1" parent="expected_prior_state" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#8999A6;strokeWidth=1.4;strokeWidth=.65;">
          <mxGeometry as="geometry" x="31.6" y="0" width="12.8" height="14" />
        </mxCell>
        <mxCell id="expected_prior_state_field_3" value="" vertex="1" parent="expected_prior_state" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#8999A6;strokeWidth=1.4;strokeWidth=.65;">
          <mxGeometry as="geometry" x="47.400000000000006" y="0" width="12.8" height="14" />
        </mxCell>
        <mxCell id="expected_prior_state_field_4" value="" vertex="1" parent="expected_prior_state" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#8999A6;strokeWidth=1.4;strokeWidth=.65;">
          <mxGeometry as="geometry" x="63.2" y="0" width="12.8" height="14" />
        </mxCell>
        <mxCell id="expected_prior_state_label" value="&lt;i&gt;s&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;" vertex="1" parent="feedback" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="695" y="146" width="51" height="27" />
        </mxCell>
        <mxCell id="expected_transition" value="" vertex="1" parent="feedback" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#EDF6F3;strokeColor=#8999A6;strokeWidth=1.5;">
          <mxGeometry as="geometry" x="625" y="201" width="62" height="62" />
        </mxCell>
        <mxCell id="expected_transition_symbol" value="𝒯&lt;sub&gt;θ&lt;sub&gt;T&lt;/sub&gt;&lt;/sub&gt;" vertex="1" parent="expected_transition" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=26;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="1" y="10" width="60" height="42" />
        </mxCell>
        <mxCell id="expected_transition_inputs" value="&lt;i&gt;v&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;, &lt;i&gt;o&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;, &lt;i&gt;ξ&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;" vertex="1" parent="feedback" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=23;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="693" y="197" width="93" height="28" />
        </mxCell>
        <mxCell id="expected_state" value="" vertex="1" parent="feedback" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="417" y="190" width="120" height="60" />
        </mxCell>
        <mxCell id="expected_state_label" value="&lt;i&gt;s&lt;/i&gt;&lt;sup&gt;free&lt;/sup&gt;&lt;sub&gt;t+1 | t&lt;/sub&gt;" vertex="1" parent="expected_state" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="0" y="0" width="120" height="33" />
        </mxCell>
        <mxCell id="expected_state_fields" value="" vertex="1" parent="expected_state" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="12" y="35" width="96" height="14" />
        </mxCell>
        <mxCell id="expected_state_fields_field_0" value="" vertex="1" parent="expected_state_fields" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#8999A6;strokeWidth=1.4;strokeWidth=.65;">
          <mxGeometry as="geometry" x="0.0" y="0" width="16.8" height="14" />
        </mxCell>
        <mxCell id="expected_state_fields_field_1" value="" vertex="1" parent="expected_state_fields" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#8999A6;strokeWidth=1.4;strokeWidth=.65;">
          <mxGeometry as="geometry" x="19.8" y="0" width="16.8" height="14" />
        </mxCell>
        <mxCell id="expected_state_fields_field_2" value="" vertex="1" parent="expected_state_fields" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#8999A6;strokeWidth=1.4;strokeWidth=.65;">
          <mxGeometry as="geometry" x="39.6" y="0" width="16.8" height="14" />
        </mxCell>
        <mxCell id="expected_state_fields_field_3" value="" vertex="1" parent="expected_state_fields" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#8999A6;strokeWidth=1.4;strokeWidth=.65;">
          <mxGeometry as="geometry" x="59.400000000000006" y="0" width="16.8" height="14" />
        </mxCell>
        <mxCell id="expected_state_fields_field_4" value="" vertex="1" parent="expected_state_fields" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#8999A6;strokeWidth=1.4;strokeWidth=.65;">
          <mxGeometry as="geometry" x="79.2" y="0" width="16.8" height="14" />
        </mxCell>
        <mxCell id="expected_readout" value="" vertex="1" parent="feedback" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="235" y="197" width="132" height="62" />
        </mxCell>
        <mxCell id="expected_readout_symbol" value="𝒪&lt;sub&gt;θ&lt;/sub&gt;" vertex="1" parent="expected_readout" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="39" y="0" width="54" height="25" />
        </mxCell>
        <mxCell id="expected_readout_nodes" value="" vertex="1" parent="expected_readout" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="103" y="27" width="22" height="16" />
        </mxCell>
        <mxCell id="expected_readout_node_0_0" value="" vertex="1" parent="expected_readout_nodes" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#3C81B7;strokeColor=#3C81B7;strokeWidth=0;">
          <mxGeometry as="geometry" x="3" y="0" width="4" height="4" />
        </mxCell>
        <mxCell id="expected_readout_node_0_1" value="" vertex="1" parent="expected_readout_nodes" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#3C81B7;strokeColor=#3C81B7;strokeWidth=0;">
          <mxGeometry as="geometry" x="3" y="6" width="4" height="4" />
        </mxCell>
        <mxCell id="expected_readout_node_0_2" value="" vertex="1" parent="expected_readout_nodes" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#3C81B7;strokeColor=#3C81B7;strokeWidth=0;">
          <mxGeometry as="geometry" x="3" y="12" width="4" height="4" />
        </mxCell>
        <mxCell id="expected_readout_node_1_0" value="" vertex="1" parent="expected_readout_nodes" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#D69B43;strokeColor=#D69B43;strokeWidth=0;">
          <mxGeometry as="geometry" x="15" y="0" width="4" height="4" />
        </mxCell>
        <mxCell id="expected_readout_node_1_1" value="" vertex="1" parent="expected_readout_nodes" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#D69B43;strokeColor=#D69B43;strokeWidth=0;">
          <mxGeometry as="geometry" x="15" y="6" width="4" height="4" />
        </mxCell>
        <mxCell id="expected_readout_node_1_2" value="" vertex="1" parent="expected_readout_nodes" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#D69B43;strokeColor=#D69B43;strokeWidth=0;">
          <mxGeometry as="geometry" x="15" y="12" width="4" height="4" />
        </mxCell>
        <mxCell id="expected_readout_sum" value="∑" vertex="1" parent="expected_readout" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=25;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="59" y="20" width="26" height="30" />
        </mxCell>
        <mxCell id="expected_readout_outputs" value="" vertex="1" parent="expected_readout" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;group;container=1;pointerEvents=0;fillColor=none;strokeColor=none;">
          <mxGeometry as="geometry" x="3" y="29" width="38" height="12" />
        </mxCell>
        <mxCell id="expected_readout_output_0" value="" vertex="1" parent="expected_readout_outputs" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#187968;strokeWidth=1.4;strokeWidth=.7;">
          <mxGeometry as="geometry" x="0" y="0" width="10" height="12" />
        </mxCell>
        <mxCell id="expected_readout_output_1" value="" vertex="1" parent="expected_readout_outputs" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#187968;strokeWidth=1.4;strokeWidth=.7;">
          <mxGeometry as="geometry" x="14" y="0" width="10" height="12" />
        </mxCell>
        <mxCell id="expected_readout_output_2" value="" vertex="1" parent="expected_readout_outputs" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=0;arcSize=10;fillColor=#DDECE7;strokeColor=#187968;strokeWidth=1.4;strokeWidth=.7;">
          <mxGeometry as="geometry" x="28" y="0" width="10" height="12" />
        </mxCell>
        <mxCell id="expected_readout_integrates" value="" edge="1" parent="expected_readout" source="expected_readout_nodes" target="expected_readout_sum" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=1.6;endArrow=block;endFill=1;endSize=5;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=0;exitY=0.5;exitDx=0;exitDy=0;exitPerimeter=0;entryX=1;entryY=0.5;entryDx=0;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="expected_readout_predicts" value="" edge="1" parent="expected_readout" source="expected_readout_sum" target="expected_readout_outputs" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=1.6;endArrow=block;endFill=1;endSize=5;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=0;exitY=0.5;exitDx=0;exitDy=0;exitPerimeter=0;entryX=1;entryY=0.5;entryDx=0;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="expected_initial_state" value="" edge="1" parent="feedback" source="expected_prior_state" target="expected_transition" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#187968;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#187968;labelBackgroundColor=#F2F7F4;exitX=0.5;exitY=1;exitDx=0;exitDy=0;exitPerimeter=0;entryX=0.5;entryY=0;entryDx=0;entryDy=-3;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="expected_feedback_transition" value="" edge="1" parent="feedback" source="expected_record" target="expected_transition" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#187968;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#187968;labelBackgroundColor=#F2F7F4;exitX=0;exitY=0.6953125;exitDx=0;exitDy=0;exitPerimeter=0;entryX=1;entryY=0.5;entryDx=3;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="expected_transition_state" value="" edge="1" parent="feedback" source="expected_transition" target="expected_state_fields" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#187968;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#187968;labelBackgroundColor=#F2F7F4;exitX=0;exitY=0.5;exitDx=-3;exitDy=0;exitPerimeter=0;entryX=1;entryY=0.5;entryDx=0;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="expected_state_observation" value="" edge="1" parent="feedback" source="expected_state_fields" target="expected_readout_nodes" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#187968;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#187968;labelBackgroundColor=#F2F7F4;exitX=0;exitY=0.5;exitDx=0;exitDy=0;exitPerimeter=0;entryX=1;entryY=0.5;entryDx=0;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="same_current_state" value="&lt;i&gt;s&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt; = [&lt;i&gt;δ&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;, &lt;i&gt;m&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;, &lt;i&gt;f&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;, &lt;i&gt;z&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;, &lt;i&gt;c&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;]" vertex="1" parent="feedback_learning_panel" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=left;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#187968;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="270" y="10.0" width="350" height="30" />
        </mxCell>
        <mxCell id="continue_sequence" value="⋯ &lt;i&gt;s&lt;/i&gt;&lt;sub&gt;T&lt;/sub&gt;" vertex="1" parent="feedback" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=26;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="30" y="77" width="110" height="34" />
        </mxCell>
        <mxCell id="continue_observed" value="" edge="1" parent="feedback" source="observed_readout_outputs" target="continue_sequence" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#187968;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#187968;labelBackgroundColor=#F2F7F4;exitX=0;exitY=0.5;exitDx=0;exitDy=0;exitPerimeter=0;entryX=1;entryY=0.5;entryDx=0;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="future_predictions" value="N̂&lt;sup&gt;free&lt;/sup&gt;&lt;sub&gt;t+1 | t&lt;/sub&gt;,&lt;br&gt;&lt;i&gt;q&lt;/i&gt;&lt;sup&gt;free&lt;/sup&gt;&lt;sub&gt;t+1 | t&lt;/sub&gt;" vertex="1" parent="feedback" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=23;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="71" y="200" width="134" height="64" />
        </mxCell>
        <mxCell id="expected_next_prediction" value="" edge="1" parent="feedback" source="expected_readout_outputs" target="future_predictions" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=0;exitY=0.5;exitDx=0;exitDy=0;exitPerimeter=0;entryX=1;entryY=0.5;entryDx=0;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="future_inputs" value="&lt;i&gt;x&lt;/i&gt;&lt;sub&gt;t+1 | t&lt;/sub&gt;, &lt;i&gt;e&lt;/i&gt;&lt;sub&gt;t+1&lt;/sub&gt;, &lt;i&gt;n&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;" vertex="1" parent="feedback" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=23;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="221" y="171" width="256" height="25" />
        </mxCell>
        <mxCell id="future_conditions" value="" edge="1" parent="feedback" source="future_inputs" target="expected_readout_nodes" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=0.5;exitY=1;exitDx=0;exitDy=0;exitPerimeter=0;entryX=0.5;entryY=0;entryDx=0;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="prediction_bus" value="" vertex="1" parent="1" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;shape=stencil(hZBRDsIgEERPs78G4Qi1XsPQdpWNLZCFtnp7IWtiQprI1848ZpkApkvORgStvF0QzAW0jowTjZmCvw1rKkahu6CzUqJdo22KOGYxN8tkhxmFpMzhiTtN+Zsh75ApV2p6MN09MD44rH4SHW29WaclbLXZS3LqpOqRre8DD/RVcjP5P7nS+zBZht/z0rzBbdtiyQ+a/gM=);fillColor=none;strokeColor=#187968;strokeWidth=1.9;">
          <mxGeometry as="geometry" x="1147" y="218" width="0.1" height="404" />
        </mxCell>
        <mxCell id="predictions_to_bus" value="" edge="1" parent="1" source="prediction_collection" target="prediction_bus" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#187968;strokeWidth=2.2;endArrow=none;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#187968;labelBackgroundColor=#F2F7F4;exitX=1;exitY=0.5;exitDx=0;exitDy=0;exitPerimeter=0;entryX=0;entryY=0;entryDx=0;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="N_for_innovation" value="" edge="1" parent="1" source="prediction_bus" target="predicted_N_reference" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#187968;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#187968;labelBackgroundColor=#F2F7F4;exitX=0;exitY=0.46534653465346537;exitDx=0;exitDy=0;exitPerimeter=0;entryX=1;entryY=0.5;entryDx=0;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="prediction_feedback" value="" edge="1" parent="1" source="prediction_bus" target="expected_record" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#187968;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#187968;labelBackgroundColor=#F2F7F4;exitX=0;exitY=0.806930693069307;exitDx=0;exitDy=0;exitPerimeter=0;entryX=1;entryY=0.6953125;entryDx=0;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="learning_title" value="Learning" vertex="1" parent="learning" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=left;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=1;fontFamily=Arial;">
          <mxGeometry as="geometry" x="0" y="1" width="150" height="32" />
        </mxCell>
        <mxCell id="forecast_loss" value="" vertex="1" parent="feedback_learning_panel" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#F8F3FA;strokeColor=#8550A0;strokeWidth=1.6;">
          <mxGeometry as="geometry" x="136" y="296.0" width="28" height="28" />
        </mxCell>
        <mxCell id="forecast_loss_symbol" value="ℒ" vertex="1" parent="forecast_loss" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=23;fontColor=#8550A0;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="0" y="0" width="28" height="28" />
        </mxCell>
        <mxCell id="forecast_loss_label" value="ℒ&lt;sup&gt;free&lt;/sup&gt;&lt;sub&gt;t+1 | t&lt;/sub&gt;" vertex="1" parent="feedback_learning_panel" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=26;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="84" y="330.0" width="132" height="40" />
        </mxCell>
        <mxCell id="next_day_labels" value="&lt;i&gt;N&lt;/i&gt;&lt;sub&gt;t+1&lt;/sub&gt;,&lt;br&gt;&lt;i&gt;C&lt;/i&gt;&lt;sub&gt;t+1&lt;/sub&gt;(&lt;i&gt;y&lt;/i&gt;)" vertex="1" parent="feedback_learning_panel" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=left;verticalAlign=middle;spacing=0;fontSize=23;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="12" y="279.0" width="84" height="62" />
        </mxCell>
        <mxCell id="forecast_supervision" value="" edge="1" parent="1" source="next_day_labels" target="forecast_loss" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=1;exitY=0.5;exitDx=0;exitDy=0;exitPerimeter=0;entryX=0;entryY=0.5;entryDx=-3;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="forecast_comparison" value="" edge="1" parent="1" source="future_predictions" target="forecast_loss" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=0.5;exitY=1;exitDx=0;exitDy=0;exitPerimeter=0;entryX=0.5;entryY=0;entryDx=0;entryDy=-3;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="daily_loss" value="" vertex="1" parent="feedback_learning_panel" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;ellipse;fillColor=#F8F3FA;strokeColor=#8550A0;strokeWidth=1.6;">
          <mxGeometry as="geometry" x="990.5" y="296.0" width="28" height="28" />
        </mxCell>
        <mxCell id="daily_loss_symbol" value="ℒ" vertex="1" parent="daily_loss" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=23;fontColor=#8550A0;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="0" y="0" width="28" height="28" />
        </mxCell>
        <mxCell id="daily_loss_label" value="ℒ&lt;sub&gt;B,t&lt;/sub&gt; + &lt;i&gt;α&lt;/i&gt;ℒ&lt;sub&gt;N,t&lt;/sub&gt;" vertex="1" parent="feedback_learning_panel" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=25;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="889" y="330.0" width="231" height="30" />
        </mxCell>
        <mxCell id="prediction_day_loss" value="" edge="1" parent="1" source="prediction_bus" target="daily_loss" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=0;exitY=1;exitDx=0;exitDy=0;exitPerimeter=0;entryX=1;entryY=0.5;entryDx=3;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="recorded_counts" value="&lt;i&gt;N&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;, &lt;i&gt;C&lt;/i&gt;&lt;sub&gt;t&lt;/sub&gt;(&lt;i&gt;y&lt;/i&gt;)" vertex="1" parent="feedback_learning_panel" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=23;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="889" y="247.0" width="231" height="27" />
        </mxCell>
        <mxCell id="records_day_loss" value="" edge="1" parent="1" source="recorded_counts" target="daily_loss" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=0.5;exitY=1;exitDx=0;exitDy=0;exitPerimeter=0;entryX=0.5;entryY=0;entryDx=0;entryDy=-3;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="objective" value="" vertex="1" parent="feedback_learning_panel" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=1;arcSize=10;fillColor=#F8F3FA;strokeColor=#8999A6;strokeWidth=1.4;">
          <mxGeometry as="geometry" x="524.5" y="294.0" width="111" height="32" />
        </mxCell>
        <mxCell id="objective_label" value="ℒ(&lt;i&gt;θ&lt;/i&gt;)" vertex="1" parent="objective" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=27;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="0" y="0" width="111" height="32" />
        </mxCell>
        <mxCell id="regularizer" value="&lt;i&gt;λ&lt;/i&gt;&lt;sub&gt;R&lt;/sub&gt;ℛ(&lt;i&gt;θ&lt;/i&gt;)" vertex="1" parent="feedback_learning_panel" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=24;fontColor=#25394B;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="532" y="244.0" width="96" height="27" />
        </mxCell>
        <mxCell id="regularization" value="" edge="1" parent="1" source="regularizer" target="objective" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=0.5;exitY=1;exitDx=0;exitDy=0;exitPerimeter=0;entryX=0.5;entryY=0;entryDx=0;entryDy=-3;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="day_to_objective" value="" edge="1" parent="1" source="daily_loss" target="objective" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=0;exitY=0.5;exitDx=-3;exitDy=0;exitPerimeter=0;entryX=1;entryY=0.5;entryDx=3;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="future_to_objective" value="&lt;i&gt;β&lt;/i&gt;" edge="1" parent="1" source="forecast_loss" target="objective" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#25394B;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=0;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#25394B;labelBackgroundColor=#F2F7F4;exitX=1;exitY=0.5;exitDx=3;exitDy=0;exitPerimeter=0;entryX=0;entryY=0.5;entryDx=-3;entryDy=0;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="trained_parameters" value="" vertex="1" parent="feedback_learning_panel" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;rounded=1;arcSize=10;fillColor=#FAF6FC;strokeColor=#8999A6;strokeWidth=1.4;">
          <mxGeometry as="geometry" x="442.5" y="356.0" width="275" height="30" />
        </mxCell>
        <mxCell id="trained_theta_P" value="&lt;i&gt;θ&lt;/i&gt;&lt;sub&gt;P&lt;/sub&gt;" vertex="1" parent="trained_parameters" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=27;fontColor=#8550A0;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="3" y="1" width="81" height="28" />
        </mxCell>
        <mxCell id="trained_theta_O" value="&lt;i&gt;θ&lt;/i&gt;&lt;sub&gt;O&lt;/sub&gt;" vertex="1" parent="trained_parameters" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=27;fontColor=#8550A0;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="94" y="1" width="81" height="28" />
        </mxCell>
        <mxCell id="trained_theta_T" value="&lt;i&gt;θ&lt;/i&gt;&lt;sub&gt;T&lt;/sub&gt;" vertex="1" parent="trained_parameters" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=center;verticalAlign=middle;spacing=0;fontSize=27;fontColor=#8550A0;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="185" y="1" width="81" height="28" />
        </mxCell>
        <mxCell id="joint_gradient" value="" edge="1" parent="1" source="objective" target="trained_parameters" style="edgeStyle=none;noEdgeStyle=1;rounded=0;html=1;strokeColor=#8550A0;strokeWidth=2.2;endArrow=block;endFill=1;endSize=9;dashed=1;dashPattern=5 4;fontFamily=Times New Roman;fontSize=22;fontColor=#8550A0;labelBackgroundColor=#F2F7F4;exitX=0.5;exitY=1;exitDx=0;exitDy=3;exitPerimeter=0;entryX=0.5;entryY=0;entryDx=0;entryDy=-3;entryPerimeter=0;">
          <mxGeometry as="geometry" relative="1" />
        </mxCell>
        <mxCell id="gradient_label" value="∇&lt;sub&gt;θ&lt;/sub&gt;" vertex="1" parent="feedback_learning_panel" style="html=1;whiteSpace=wrap;fontFamily=Arial;fontSize=20;fontColor=#25394B;text;fillColor=none;strokeColor=none;align=left;verticalAlign=middle;spacing=0;fontSize=22;fontColor=#8550A0;fontStyle=0;fontFamily=Times New Roman;">
          <mxGeometry as="geometry" x="594" y="327.0" width="61" height="26" />
        </mxCell>
      </root>
    </mxGraphModel>
  </diagram>
</mxfile>

==> anc/figures/figure-2-method.yaml <==
image_id: Gaussian方法图_闭合范围与下排均衡_2026-09-26
visual_prompt:
  mode: spatial
  purpose: 展示高斯节点上的接触与行为乘积、聚合预测、观测与期望反馈，以及对三组参数的联合学习。
  canvas:
    aspect_ratio: 580:363
    background: '#FFFFFF'
    reading_order: 上排向右完成Gaussian表示、逐节点乘积积分及预测；右侧取得反馈，下排两行向左展开下一日，底部联合学习。
  style:
    font: Arial 标签，Times New Roman 数学；仅排印 label。无整图标题、副标题、页脚名称条或箭头含义图例；无额外解释括注。HTML sub/sup 为实际数学上下标。
    drawing: '原生可编辑 draw.io 矢量对象。白色画布，上排三个功能框统一浅灰蓝底色 #F4F7FA，下排反馈与联合学习共享浅灰绿底色 #F2F7F4。外框为 #AAB8C3、1.4px，小圆角；内部运算框为 #8999A6、1.4–1.5px。逐节点求值范围用
      #AAB8C3、1.4px 闭合细框；节点集合与参数集合使用闭合细框。边框均为中性灰，箭头使用更深的前景色。接触强度用白底单值框及其数学符号表示，下方为四段概率条；数值条逐段无白描边，输出柱共用40px最大高度和真实线性比例。下排状态更新用前后五字段条围绕圆形T算子，观测用节点—求和—预测字段缩图，损失用两路输入汇合节点；仅(a)–(c)的曲线、节点和数值条按拟合数据绘制，下排字段条及节点簇为操作图标。无阴影及全幅标题横线。'
    palette: 蓝色和金色分别表示两个高斯分量，跨曲线、节点、贡献与输出保持；绿色表示状态及反馈；紫色表示参数与学习。
    edge: '局部计算采用中心对齐的直线箭头；两路分支关于共同水平中线对称，分别进入乘号的独立端口，跨区反馈沿必要通道折返。主连接实线与虚线均为2.2px，观测缩图内部箭头为1.6px、5px箭头头部，前向深灰 #25394B、反馈深绿
      #187968、梯度紫色 #8550A0。实体框与概率条接口保留3px间隙，箭头与中灰框线分开；跨区箭头深于功能框边线。直连箭头留出可见线身与箭头空间。不印箭头说明图例。'
  layout:
    arrangement: 上排按24/44/26比例组织表示、聚合、预测，右端预测就近接下排反馈，两行反向展开，下排沿横向均匀排布反馈、状态、观测与左侧产物，两种损失水平汇入中间总目标，正则项从上方加入，参数组位于目标下方；轮廓紧凑。
  components:
    representation_panel:
      kind: group
      layout:
        box:
        - 0.0
        - 0.0
        - 22.4138
        - 41.3223
      appearance: '浅底色 #F4F7FA 功能分区，#AAB8C3边线、1.4px、小圆角；内部标题、输入、操作与产物属于同一区域。'
      components:
        representation:
          kind: group
          layout:
            box:
            - 4.6154
            - 2.6667
            - 92.3077
            - 96.0
          appearance: 透明无边框逻辑组，子对象保持独立编辑。
          components:
            representation_title:
              kind: text
              layout:
                box:
                - 0.0
                - 0.0
                - 100.0
                - 11.1111
              appearance: 无边框文字，24px，颜色#25394B，left对齐，Arial。
              label: (a) Gaussian mixture
            distribution_label:
              kind: formula
              layout:
                box:
                - 2.0833
                - 14.9306
                - 34.1667
                - 9.375
              appearance: 无边框文字，24px，颜色#25394B，left对齐，Times New Roman 数学上下标。
              label: <i>P</i><sub>t</sub>(<i>u</i>)
            gaussian_0:
              kind: shape
              layout:
                box:
                - 5.0
                - 26.3889
                - 82.5
                - 17.3611
              appearance: 分量1的加权Gaussian密度：π=0.7663778987174369, μ=-1.8067280800857697, σ=0.4700859343346647, δ=-0.00462338156983811；来自Retail-2010训练快照的第0群体，预测日期2010-03-01。
            gaussian_1:
              kind: shape
              layout:
                box:
                - 5.0
                - 41.6305
                - 82.5
                - 2.1195
              appearance: 分量2的加权Gaussian密度：π=0.23362210128256305, μ=1.2766901183848913, σ=1.1739056130214829, δ=-0.00462338156983811；来自Retail-2010训练快照的第0群体，预测日期2010-03-01。
            latent_axis:
              kind: shape
              layout:
                box:
                - 3.3333
                - 43.75
                - 88.3333
                - 0.0347
              appearance: 原生矢量折线，描边#657887，宽1.1，填色none；顶点 [(8, 126), (220, 126)]
            latent_axis_label:
              kind: formula
              layout:
                box:
                - 90.4167
                - 39.5833
                - 7.0833
                - 8.6806
              appearance: 无边框文字，23px，颜色#25394B，center对齐，Times New Roman 数学上下标。
              label: <i>u</i>
            node_formula:
              kind: formula
              layout:
                box:
                - 0.0
                - 46.875
                - 97.9167
                - 11.1111
              appearance: 无边框文字，23px，颜色#25394B，center对齐，Times New Roman 数学上下标。
              label: <i>u</i><sub>ki,t</sub> = <i>μ</i><sub>k</sub> + <i>δ</i><sub>t</sub> + <i>L</i><sub>k</sub><i>ε</i><sub>i</sub>
            node_set:
              kind: shape
              layout:
                box:
                - 1.25
                - 64.9306
                - 95.8333
                - 24.3056
              appearance: 闭合细灰圆角边界内包含两个分量各七个重参数化节点，右边界中部交出整个节点集合。全部节点进入同一逐节点操作，不在非线性前求平均。
              components:
                component_name_0:
                  kind: formula
                  layout:
                    box:
                    - 2.1739
                    - 7.1429
                    - 15.6522
                    - 37.1429
                  appearance: 无边框文字，22px，颜色#3C81B7，left对齐，Times New Roman 数学上下标。
                  label: <i>k</i>=1
                node_axis_0:
                  kind: shape
                  layout:
                    box:
                    - 19.5652
                    - 25.7143
                    - 73.4783
                    - 0.1429
                  appearance: 原生矢量折线，描边#D5E0E7，宽1，填色none；顶点 [(45, 18), (214, 18)]
                node_0_0:
                  kind: shape
                  layout:
                    box:
                    - 22.4653
                    - 20.8571
                    - 2.9565
                    - 9.7143
                  appearance: 半径3.4的实心圆，颜色#3C81B7。
                node_0_1:
                  kind: shape
                  layout:
                    box:
                    - 26.864
                    - 20.8571
                    - 2.9565
                    - 9.7143
                  appearance: 半径3.4的实心圆，颜色#3C81B7。
                node_0_2:
                  kind: shape
                  layout:
                    box:
                    - 30.718
                    - 20.8571
                    - 2.9565
                    - 9.7143
                  appearance: 半径3.4的实心圆，颜色#3C81B7。
                node_0_3:
                  kind: shape
                  layout:
                    box:
                    - 34.3879
                    - 20.8571
                    - 2.9565
                    - 9.7143
                  appearance: 半径3.4的实心圆，颜色#3C81B7。
                highlight_node_0:
                  kind: shape
                  layout:
                    box:
                    - 33.214
                    - 17.0
                    - 5.3043
                    - 17.4286
                  appearance: 半径6.1的空心环，颜色#3C81B7。
                node_0_4:
                  kind: shape
                  layout:
                    box:
                    - 38.0577
                    - 20.8571
                    - 2.9565
                    - 9.7143
                  appearance: 半径3.4的实心圆，颜色#3C81B7。
                node_0_5:
                  kind: shape
                  layout:
                    box:
                    - 41.9118
                    - 20.8571
                    - 2.9565
                    - 9.7143
                  appearance: 半径3.4的实心圆，颜色#3C81B7。
                node_0_6:
                  kind: shape
                  layout:
                    box:
                    - 46.3105
                    - 20.8571
                    - 2.9565
                    - 9.7143
                  appearance: 半径3.4的实心圆，颜色#3C81B7。
                component_name_1:
                  kind: formula
                  layout:
                    box:
                    - 2.1739
                    - 55.7143
                    - 15.6522
                    - 37.1429
                  appearance: 无边框文字，22px，颜色#D69B43，left对齐，Times New Roman 数学上下标。
                  label: <i>k</i>=2
                node_axis_1:
                  kind: shape
                  layout:
                    box:
                    - 19.5652
                    - 74.2857
                    - 73.4783
                    - 0.1429
                  appearance: 原生矢量折线，描边#D5E0E7，宽1，填色none；顶点 [(45, 52), (214, 52)]
                node_1_0:
                  kind: shape
                  layout:
                    box:
                    - 25.4664
                    - 69.4286
                    - 2.9565
                    - 9.7143
                  appearance: 半径3.4的实心圆，颜色#D69B43。
                node_1_1:
                  kind: shape
                  layout:
                    box:
                    - 36.4509
                    - 69.4286
                    - 2.9565
                    - 9.7143
                  appearance: 半径3.4的实心圆，颜色#D69B43。
                node_1_2:
                  kind: shape
                  layout:
                    box:
                    - 46.0753
                    - 69.4286
                    - 2.9565
                    - 9.7143
                  appearance: 半径3.4的实心圆，颜色#D69B43。
                node_1_3:
                  kind: shape
                  layout:
                    box:
                    - 55.2397
                    - 69.4286
                    - 2.9565
                    - 9.7143
                  appearance: 半径3.4的实心圆，颜色#D69B43。
                highlight_node_1:
                  kind: shape
                  layout:
                    box:
                    - 54.0658
                    - 65.5714
                    - 5.3043
                    - 17.4286
                  appearance: 半径6.1的空心环，颜色#D69B43。
                node_1_4:
                  kind: shape
                  layout:
                    box:
                    - 64.4041
                    - 69.4286
                    - 2.9565
                    - 9.7143
                  appearance: 半径3.4的实心圆，颜色#D69B43。
                node_1_5:
                  kind: shape
                  layout:
                    box:
                    - 74.0285
                    - 69.4286
                    - 2.9565
                    - 9.7143
                  appearance: 半径3.4的实心圆，颜色#D69B43。
                node_1_6:
                  kind: shape
                  layout:
                    box:
                    - 85.013
                    - 69.4286
                    - 2.9565
                    - 9.7143
                  appearance: 半径3.4的实心圆，颜色#D69B43。
            theta_population:
              kind: formula
              layout:
                box:
                - 47.0833
                - 15.2778
                - 50.0
                - 9.375
              appearance: 无边框文字，22px，颜色#8550A0，center对齐，Times New Roman 数学上下标。
              label: '<i>θ</i><sub>P</sub>: <i>π</i>, <i>μ</i>, <i>L</i>'
          connections:
          - from: node_formula
            to: node_set
            relation: 表示参数和当前偏移变换全部固定节点
            arrow: end
            appearance: '#25394B，线宽2.2，箭头尺寸9px，实线'
            route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0.5, 1, 0.5, 0)；实体框与概率条端口沿外法线留3px间隙。
    aggregation_panel:
      kind: group
      layout:
        box:
        - 23.4483
        - 0.0
        - 46.1207
        - 41.3223
      appearance: '浅底色 #F4F7FA 功能分区，#AAB8C3边线、1.4px、小圆角；内部标题、输入、操作与产物属于同一区域。'
      components:
        aggregation:
          kind: group
          layout:
            box:
            - 1.4953
            - 2.6667
            - 96.2617
            - 96.0
          appearance: 透明无边框逻辑组，子对象保持独立编辑。
          components:
            aggregation_title:
              kind: text
              layout:
                box:
                - 0.0
                - 0.0
                - 100.0
                - 11.1111
              appearance: 无边框文字，24px，颜色#25394B，left对齐，Arial。
              label: (b) Aggregation
            known_inputs:
              kind: formula
              layout:
                box:
                - 14.3689
                - 20.1389
                - 44.2718
                - 10.0694
              appearance: 无边框文字，24px，颜色#25394B，center对齐，Times New Roman 数学上下标。
              label: <i>x</i><sub>t</sub>, <i>e</i><sub>t</sub>, <i>s</i><sub>t</sub>
            node_evaluation:
              kind: shape
              layout:
                box:
                - 14.7573
                - 40.2778
                - 43.4951
                - 59.7222
              appearance: 透明细灰闭合共同求值范围，小圆角；上方中心接x,e,s，框内左上标Each node、右上标θ_O，文字与四边留有间距，不遮盖边框。强度与概率条上下对齐，各自从同一u求值并独立送入乘号。e直接作用于强度支路；共同条件集合不表示每个量都进入每个函数。
              components:
                each_node_label:
                  kind: text
                  layout:
                    box:
                    - 5.3571
                    - 5.2326
                    - 64.7321
                    - 16.2791
                  appearance: 无边框文字，23px，颜色#25394B，left对齐，Arial。
                  label: Each node
                intensity:
                  kind: shape
                  layout:
                    box:
                    - 10.7143
                    - 37.5
                    - 62.9464
                    - 21.5116
                  appearance: '单个非负接触强度值，白底单值矩形，边线 #8999A6、1.4px；内部居中排印ℓ_t(u_ki,t)，与下方四段概率条左右对齐。框尺寸不编码数值。'
                  components:
                    intensity_formula:
                      kind: formula
                      layout:
                        box:
                        - 2.1277
                        - 2.7027
                        - 95.7447
                        - 94.5946
                      appearance: 无边框文字，24px，颜色#25394B，center对齐，Times New Roman 数学上下标。
                      label: <i>ℓ</i><sub>t</sub>(<i>u</i><sub>ki,t</sub>)
                probability:
                  kind: group
                  layout:
                    box:
                    - 10.7143
                    - 69.7674
                    - 62.9464
                    - 10.4651
                  appearance: 四段概率条，分段宽度按 [0.8051829, 0.0611807, 0.1101104, 0.0235261]，依次对应00、01、10、11，底色为分量#3C81B7的四档明度。
                  components:
                    probability_part0:
                      kind: shape
                      layout:
                        box:
                        - 0.0
                        - 0.0
                        - 80.5183
                        - 100.0
                      appearance: '平涂矩形，填色 #5390C0，边线 none，线宽 0；圆角 False。'
                    probability_part1:
                      kind: shape
                      layout:
                        box:
                        - 80.5183
                        - 0.0
                        - 6.1181
                        - 100.0
                      appearance: '平涂矩形，填色 #88B2D3，边线 none，线宽 0；圆角 False。'
                    probability_part2:
                      kind: shape
                      layout:
                        box:
                        - 86.6364
                        - 0.0
                        - 11.011
                        - 100.0
                      appearance: '平涂矩形，填色 #C3D8E9，边线 none，线宽 0；圆角 False。'
                    probability_part3:
                      kind: shape
                      layout:
                        box:
                        - 97.6474
                        - 0.0
                        - 2.3526
                        - 100.0
                      appearance: '平涂矩形，填色 #6FA2CA，边线 none，线宽 0；圆角 False。'
                    probability_outline:
                      kind: shape
                      layout:
                        box:
                        - 0.0
                        - 0.0
                        - 100.0
                        - 100.0
                      appearance: '平涂矩形，填色 none，边线 #3C81B7，线宽 1.4；圆角 False。'
                probability_formula:
                  kind: formula
                  layout:
                    box:
                    - 0.0
                    - 81.3953
                    - 100.0
                    - 15.1163
                  appearance: 无边框文字，23px，颜色#25394B，center对齐，Times New Roman 数学上下标。
                  label: <i>p</i><sub>θ</sub>(<i>y</i> | <i>u</i><sub>ki,t</sub>, <i>x</i><sub>t</sub>, <i>s</i><sub>t</sub>)
                theta_observation:
                  kind: formula
                  layout:
                    box:
                    - 74.1071
                    - 5.2326
                    - 20.5357
                    - 16.2791
                  appearance: 无边框文字，24px，颜色#8550A0，center对齐，Times New Roman 数学上下标。
                  label: <i>θ</i><sub>O</sub>
            node_input:
              kind: formula
              layout:
                box:
                - 0.0
                - 71.5278
                - 11.8447
                - 11.1111
              appearance: 无边框文字，24px，颜色#25394B，center对齐，Times New Roman 数学上下标。
              label: <i>u</i><sub>ki,t</sub>
            weight:
              kind: formula
              layout:
                box:
                - 56.1165
                - 45.1389
                - 16.1165
                - 9.7222
              appearance: 无边框文字，24px，颜色#25394B，center对齐，Times New Roman 数学上下标。
              label: <i>π</i><sub>k</sub><i>w</i><sub>i</sub>
            product:
              kind: formula
              layout:
                box:
                - 60.5825
                - 69.7917
                - 7.1845
                - 14.5833
              appearance: 无边框文字，34px，颜色#25394B，center对齐，Times New Roman 数学上下标。
              label: ×
            node_contribution:
              kind: group
              layout:
                box:
                - 73.3981
                - 73.6111
                - 10.4854
                - 6.9444
              appearance: 四段概率条，分段宽度按 [0.8051829, 0.0611807, 0.1101104, 0.0235261]，依次对应00、01、10、11，底色为分量#3C81B7的四档明度。
              components:
                node_contribution_part0:
                  kind: shape
                  layout:
                    box:
                    - 0.0
                    - 0.0
                    - 80.5183
                    - 100.0
                  appearance: '平涂矩形，填色 #5390C0，边线 none，线宽 0；圆角 False。'
                node_contribution_part1:
                  kind: shape
                  layout:
                    box:
                    - 80.5183
                    - 0.0
                    - 6.1181
                    - 100.0
                  appearance: '平涂矩形，填色 #88B2D3，边线 none，线宽 0；圆角 False。'
                node_contribution_part2:
                  kind: shape
                  layout:
                    box:
                    - 86.6364
                    - 0.0
                    - 11.011
                    - 100.0
                  appearance: '平涂矩形，填色 #C3D8E9，边线 none，线宽 0；圆角 False。'
                node_contribution_part3:
                  kind: shape
                  layout:
                    box:
                    - 97.6474
                    - 0.0
                    - 2.3526
                    - 100.0
                  appearance: '平涂矩形，填色 #6FA2CA，边线 none，线宽 0；圆角 False。'
                node_contribution_outline:
                  kind: shape
                  layout:
                    box:
                    - 0.0
                    - 0.0
                    - 100.0
                    - 100.0
                  appearance: '平涂矩形，填色 none，边线 #3C81B7，线宽 1.4；圆角 False。'
            node_contribution_label:
              kind: formula
              layout:
                box:
                - 65.8252
                - 87.1528
                - 24.0777
                - 10.4167
              appearance: 无边框文字，23px，颜色#25394B，center对齐，Times New Roman 数学上下标。
              label: π<sub>k</sub><i>w</i><sub>i</sub><i>ℓ</i><sub>t</sub><i>p</i><sub>θ</sub>
            sum_nodes:
              kind: shape
              layout:
                box:
                - 89.9029
                - 67.1875
                - 9.9029
                - 19.7917
              appearance: '平涂矩形，填色 #FFFFFF，边线 #8999A6，线宽 1.5；圆角 True。'
              components:
                sum_nodes_formula:
                  kind: formula
                  layout:
                    box:
                    - 7.8431
                    - 0.0
                    - 84.3137
                    - 100.0
                  appearance: 无边框文字，26px，颜色#25394B，center对齐，Times New Roman 数学上下标。
                  label: ∑<sub>k,i</sub>
            pattern_intensity_label:
              kind: formula
              layout:
                box:
                - 88.1553
                - 87.8472
                - 11.6505
                - 9.7222
              appearance: 无边框文字，24px，颜色#25394B，center对齐，Times New Roman 数学上下标。
              label: <i>A</i><sub>t</sub>(<i>y</i>)
          connections:
          - from: known_inputs
            to: node_evaluation
            relation: 特征、力度和当前状态作为共同求值区域的输入集合；力度直接作用于强度支路
            arrow: end
            appearance: '#25394B，线宽2.2，箭头尺寸9px，实线'
            route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0.5, 1, 0.5, 0)；实体框与概率条端口沿外法线留3px间隙。
          - from: node_input
            to: intensity
            relation: 同一个节点进入强度函数
            arrow: end
            appearance: '#25394B，线宽2.2，箭头尺寸9px，实线'
            route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (1, 0.5, 0, 0.5)；实体框与概率条端口沿外法线留3px间隙。
          - from: node_input
            to: probability
            relation: 同一个节点进入联合行为概率函数
            arrow: end
            appearance: '#25394B，线宽2.2，箭头尺寸9px，实线'
            route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (1, 0.5, 0, 0.5)；实体框与概率条端口沿外法线留3px间隙。
          - from: intensity
            to: product
            relation: 节点强度独立进入乘号的左上端口
            arrow: end
            appearance: '#25394B，线宽2.2，箭头尺寸9px，实线'
            route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (1, 0.5, 0, 0.2)；实体框与概率条端口沿外法线留3px间隙。
          - from: probability
            to: product
            relation: 节点联合概率独立进入乘号的左下端口，与强度在乘号处相乘
            arrow: end
            appearance: '#25394B，线宽2.2，箭头尺寸9px，实线'
            route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (1, 0.5, 0, 0.8)；实体框与概率条端口沿外法线留3px间隙。
          - from: weight
            to: product
            relation: 正混合权重和求积权重同时乘入
            arrow: end
            appearance: '#25394B，线宽2.2，箭头尺寸9px，实线'
            route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0.5, 1, 0.5, 0)；实体框与概率条端口沿外法线留3px间隙。
          - from: product
            to: node_contribution
            relation: 形成单节点四种模式的加权贡献
            arrow: end
            appearance: '#25394B，线宽2.2，箭头尺寸9px，实线'
            route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (1, 0.5, 0, 0.5)；实体框与概率条端口沿外法线留3px间隙。
          - from: node_contribution
            to: sum_nodes
            relation: 在所有k,i分别完成乘积之后，才汇总贡献
            arrow: end
            appearance: '#25394B，线宽2.2，箭头尺寸9px，实线'
            route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (1, 0.5, 0, 0.5)；实体框与概率条端口沿外法线留3px间隙。
    prediction_panel:
      kind: group
      layout:
        box:
        - 70.7759
        - 0.0
        - 29.2241
        - 41.3223
      appearance: '浅底色 #F4F7FA 功能分区，#AAB8C3边线、1.4px、小圆角；内部标题、输入、操作与产物属于同一区域。'
      components:
        predictions:
          kind: group
          layout:
            box:
            - 3.5398
            - 2.6667
            - 88.4956
            - 96.0
          appearance: 透明无边框逻辑组，子对象保持独立编辑。
          components:
            prediction_title:
              kind: text
              layout:
                box:
                - 0.0
                - 0.0
                - 100.0
                - 11.1111
              appearance: 无边框文字，24px，颜色#25394B，left对齐，Arial。
              label: (c) Predictions
            output_transform:
              kind: shape
              layout:
                box:
                - 0.0
                - 39.9306
                - 99.3333
                - 55.9028
              appearance: 透明无边框观测输出对象，接收A_t(y)与n_t，内部给出D,N,q,Y的转换；三项预测共享可见右侧括线。
              components:
                normalizer:
                  kind: formula
                  layout:
                    box:
                    - 1.3423
                    - 0.0
                    - 93.9597
                    - 16.7702
                  appearance: 无边框文字，24px，颜色#25394B，center对齐，Times New Roman 数学上下标。
                  label: <i>D</i><sub>t</sub> = ∑<sub>y</sub><i>A</i><sub>t</sub>(<i>y</i>)
                arrival_output:
                  kind: formula
                  layout:
                    box:
                    - 1.3423
                    - 19.8758
                    - 93.9597
                    - 17.3913
                  appearance: 无边框文字，25px，颜色#25394B，center对齐，Times New Roman 数学上下标。
                  label: N̂<sub>t</sub> = <i>n</i><sub>t</sub><i>D</i><sub>t</sub>
                joint_output:
                  kind: formula
                  layout:
                    box:
                    - 1.3423
                    - 40.3727
                    - 93.9597
                    - 16.7702
                  appearance: 无边框文字，24px，颜色#25394B，center对齐，Times New Roman 数学上下标。
                  label: <i>q</i><sub>t</sub>(<i>y</i>) = <i>A</i><sub>t</sub>(<i>y</i>) / <i>D</i><sub>t</sub>
                behavior_output:
                  kind: formula
                  layout:
                    box:
                    - 1.0067
                    - 68.323
                    - 95.6376
                    - 30.4348
                  appearance: 无边框文字，24px，颜色#25394B，center对齐，Times New Roman 数学上下标。
                  label: Ŷ<sub>t,h</sub> = N̂<sub>t</sub> ∑<sub>y</sub><i>y</i><sub>h</sub><i>q</i><sub>t</sub>(<i>y</i>)
                prediction_collection:
                  kind: shape
                  layout:
                    box:
                    - 96.6443
                    - 19.2547
                    - 3.0201
                    - 79.5031
                  appearance: 只包住N、q、Y三个预测量的共同输出括线。
            joint_chart:
              kind: group
              layout:
                box:
                - 14.6667
                - 15.625
                - 69.6667
                - 23.2639
              appearance: 四种联合模式的堆叠概率柱，蓝金实色保持分量身份；逐段无白描边，仅整柱有细深灰外轮廓。柱高共用线性比例，最大40px，来自同一拟合模型全部节点乘积积分，第三种行为已边际化；变量q在下方定义。
              components:
                joint_bar_0_0:
                  kind: shape
                  layout:
                    box:
                    - 5.7416
                    - 18.97
                    - 14.3541
                    - 40.7314
                  appearance: '平涂矩形，填色 #3C81B7，边线 none，线宽 0；圆角 False。'
                joint_bar_0_1:
                  kind: shape
                  layout:
                    box:
                    - 5.7416
                    - 14.3833
                    - 14.3541
                    - 4.5868
                  appearance: '平涂矩形，填色 #D69B43，边线 none，线宽 0；圆角 False。'
                joint_bar_outline_0:
                  kind: shape
                  layout:
                    box:
                    - 5.7416
                    - 14.3833
                    - 14.3541
                    - 45.3182
                  appearance: '平涂矩形，填色 none，边线 #5F7180，线宽 .7；圆角 False。'
                pattern_name_0:
                  kind: text
                  layout:
                    box:
                    - 3.3493
                    - 64.1791
                    - 19.6172
                    - 35.8209
                  appearance: 无边框文字，22px，颜色#25394B，center对齐，Arial。
                  label: '00'
                joint_bar_1_0:
                  kind: shape
                  layout:
                    box:
                    - 29.1866
                    - 55.8192
                    - 14.3541
                    - 3.8823
                  appearance: '平涂矩形，填色 #3C81B7，边线 none，线宽 0；圆角 False。'
                joint_bar_1_1:
                  kind: shape
                  layout:
                    box:
                    - 29.1866
                    - 46.4247
                    - 14.3541
                    - 9.3945
                  appearance: '平涂矩形，填色 #D69B43，边线 none，线宽 0；圆角 False。'
                joint_bar_outline_1:
                  kind: shape
                  layout:
                    box:
                    - 29.1866
                    - 46.4247
                    - 14.3541
                    - 13.2768
                  appearance: '平涂矩形，填色 none，边线 #5F7180，线宽 .7；圆角 False。'
                pattern_name_1:
                  kind: text
                  layout:
                    box:
                    - 26.7943
                    - 64.1791
                    - 19.6172
                    - 35.8209
                  appearance: 无边框文字，22px，颜色#25394B，center对齐，Arial。
                  label: '01'
                joint_bar_2_0:
                  kind: shape
                  layout:
                    box:
                    - 52.6316
                    - 53.5431
                    - 14.3541
                    - 6.1584
                  appearance: '平涂矩形，填色 #3C81B7，边线 none，线宽 0；圆角 False。'
                joint_bar_2_1:
                  kind: shape
                  layout:
                    box:
                    - 52.6316
                    - 49.7241
                    - 14.3541
                    - 3.819
                  appearance: '平涂矩形，填色 #D69B43，边线 none，线宽 0；圆角 False。'
                joint_bar_outline_2:
                  kind: shape
                  layout:
                    box:
                    - 52.6316
                    - 49.7241
                    - 14.3541
                    - 9.9774
                  appearance: '平涂矩形，填色 none，边线 #5F7180，线宽 .7；圆角 False。'
                pattern_name_2:
                  kind: text
                  layout:
                    box:
                    - 50.2392
                    - 64.1791
                    - 19.6172
                    - 35.8209
                  appearance: 无边框文字，22px，颜色#25394B，center对齐，Arial。
                  label: '10'
                joint_bar_3_0:
                  kind: shape
                  layout:
                    box:
                    - 76.0766
                    - 57.6545
                    - 14.3541
                    - 2.047
                  appearance: '平涂矩形，填色 #3C81B7，边线 none，线宽 0；圆角 False。'
                joint_bar_3_1:
                  kind: shape
                  layout:
                    box:
                    - 76.0766
                    - 0.0
                    - 14.3541
                    - 57.6545
                  appearance: '平涂矩形，填色 #D69B43，边线 none，线宽 0；圆角 False。'
                joint_bar_outline_3:
                  kind: shape
                  layout:
                    box:
                    - 76.0766
                    - 0.0
                    - 14.3541
                    - 59.7015
                  appearance: '平涂矩形，填色 none，边线 #5F7180，线宽 .7；圆角 False。'
                pattern_name_3:
                  kind: text
                  layout:
                    box:
                    - 73.6842
                    - 64.1791
                    - 19.6172
                    - 35.8209
                  appearance: 无边框文字，22px，颜色#25394B，center对齐，Arial。
                  label: '11'
    feedback_learning_panel:
      kind: group
      layout:
        box:
        - 0.0
        - 42.9752
        - 100.0
        - 55.6474
      appearance: '浅底色 #F2F7F4 功能分区，#AAB8C3边线、1.4px、小圆角；内部标题、输入、操作与产物属于同一区域。'
      components:
        feedback:
          kind: group
          layout:
            box:
            - 1.0345
            - 0.0
            - 96.6379
            - 69.5545
          appearance: 透明无边框逻辑组，子对象保持独立编辑。
          components:
            feedback_title:
              kind: text
              layout:
                box:
                - 0.0
                - 2.847
                - 38.4478
                - 12.0996
              appearance: 无边框文字，24px，颜色#25394B，left对齐，Arial。
              label: (d) Feedback
            observed_record:
              kind: group
              layout:
                box:
                - 70.8296
                - 17.6157
                - 25.1561
                - 22.7758
              appearance: 记录与预测字段分开的反馈行；上下行对应观测与期望反馈。
              components:
                observed_row_title:
                  kind: text
                  layout:
                    box:
                    - 0.0
                    - 0.0
                    - 100.0
                    - 39.0625
                  appearance: 无边框文字，23px，颜色#25394B，left对齐，Arial。
                  label: Observed feedback
                observed_counts:
                  kind: formula
                  layout:
                    box:
                    - 0.0
                    - 46.875
                    - 57.0922
                    - 45.3125
                  appearance: 无边框文字，25px，颜色#25394B，left对齐，Times New Roman 数学上下标。
                  label: <i>N</i><sub>t</sub>, <i>Y</i><sub>t</sub>
                predicted_N_reference:
                  kind: formula
                  layout:
                    box:
                    - 65.6028
                    - 46.875
                    - 23.0496
                    - 45.3125
                  appearance: 无边框文字，25px，颜色#25394B，center对齐，Times New Roman 数学上下标。
                  label: N̂<sub>t</sub>
            observed_prior_state:
              kind: group
              layout:
                box:
                - 55.1293
                - 4.9822
                - 6.7797
                - 4.9822
              appearance: 五个等宽状态字段，顺序为δ,m,f,z,c；色块表示字段身份，面积与颜色均不编码数值。
              components:
                observed_prior_state_field_0:
                  kind: shape
                  layout:
                    box:
                    - 0.0
                    - 0.0
                    - 16.8421
                    - 100.0
                  appearance: '平涂矩形，填色 #DDECE7，边线 #8999A6，线宽 .65；圆角 False。'
                observed_prior_state_field_1:
                  kind: shape
                  layout:
                    box:
                    - 20.7895
                    - 0.0
                    - 16.8421
                    - 100.0
                  appearance: '平涂矩形，填色 #DDECE7，边线 #8999A6，线宽 .65；圆角 False。'
                observed_prior_state_field_2:
                  kind: shape
                  layout:
                    box:
                    - 41.5789
                    - 0.0
                    - 16.8421
                    - 100.0
                  appearance: '平涂矩形，填色 #DDECE7，边线 #8999A6，线宽 .65；圆角 False。'
                observed_prior_state_field_3:
                  kind: shape
                  layout:
                    box:
                    - 62.3684
                    - 0.0
                    - 16.8421
                    - 100.0
                  appearance: '平涂矩形，填色 #DDECE7，边线 #8999A6，线宽 .65；圆角 False。'
                observed_prior_state_field_4:
                  kind: shape
                  layout:
                    box:
                    - 83.1579
                    - 0.0
                    - 16.8421
                    - 100.0
                  appearance: '平涂矩形，填色 #DDECE7，边线 #8999A6，线宽 .65；圆角 False。'
            observed_prior_state_label:
              kind: formula
              layout:
                box:
                - 61.9982
                - 2.847
                - 4.5495
                - 9.6085
              appearance: 无边框文字，24px，颜色#25394B，center对齐，Times New Roman 数学上下标。
              label: <i>s</i><sub>t</sub>
            observed_transition:
              kind: operation
              layout:
                box:
                - 55.7538
                - 22.4199
                - 5.5308
                - 22.0641
              appearance: 圆形状态更新节点，上方接同一个s_t的五字段条，右侧接该分支反馈，左侧产生对应下一日状态；T_theta_T为完整递推算子。
              components:
                observed_transition_symbol:
                  kind: formula
                  layout:
                    box:
                    - 1.6129
                    - 16.129
                    - 96.7742
                    - 67.7419
                  appearance: 无边框文字，26px，颜色#25394B，center对齐，Times New Roman 数学上下标。
                  label: 𝒯<sub>θ<sub>T</sub></sub>
            observed_transition_inputs:
              kind: formula
              layout:
                box:
                - 61.8198
                - 20.9964
                - 8.2962
                - 9.9644
              appearance: 无边框文字，23px，颜色#25394B，center对齐，Times New Roman 数学上下标。
              label: <i>v</i><sub>t</sub>, <i>o</i><sub>t</sub>, <i>ξ</i><sub>t</sub>
            observed_state:
              kind: group
              layout:
                box:
                - 37.1989
                - 18.5053
                - 10.7047
                - 21.3523
              appearance: 递推后状态：时刻标记位于五字段条上方；字段顺序与输入状态相同，时间索引说明更新后的对象。
              components:
                observed_state_label:
                  kind: formula
                  layout:
                    box:
                    - 0.0
                    - 0.0
                    - 100.0
                    - 55.0
                  appearance: 无边框文字，24px，颜色#25394B，center对齐，Times New Roman 数学上下标。
                  label: <i>s</i><sub>t+1</sub>
                observed_state_fields:
                  kind: group
                  layout:
                    box:
                    - 10.0
                    - 58.3333
                    - 80.0
                    - 23.3333
                  appearance: 五个等宽状态字段，顺序为δ,m,f,z,c；色块表示字段身份，面积与颜色均不编码数值。
                  components:
                    observed_state_fields_field_0:
                      kind: shape
                      layout:
                        box:
                        - 0.0
                        - 0.0
                        - 17.5
                        - 100.0
                      appearance: '平涂矩形，填色 #DDECE7，边线 #8999A6，线宽 .65；圆角 False。'
                    observed_state_fields_field_1:
                      kind: shape
                      layout:
                        box:
                        - 20.625
                        - 0.0
                        - 17.5
                        - 100.0
                      appearance: '平涂矩形，填色 #DDECE7，边线 #8999A6，线宽 .65；圆角 False。'
                    observed_state_fields_field_2:
                      kind: shape
                      layout:
                        box:
                        - 41.25
                        - 0.0
                        - 17.5
                        - 100.0
                      appearance: '平涂矩形，填色 #DDECE7，边线 #8999A6，线宽 .65；圆角 False。'
                    observed_state_fields_field_3:
                      kind: shape
                      layout:
                        box:
                        - 61.875
                        - 0.0
                        - 17.5
                        - 100.0
                      appearance: '平涂矩形，填色 #DDECE7，边线 #8999A6，线宽 .65；圆角 False。'
                    observed_state_fields_field_4:
                      kind: shape
                      layout:
                        box:
                        - 82.5
                        - 0.0
                        - 17.5
                        - 100.0
                      appearance: '平涂矩形，填色 #DDECE7，边线 #8999A6，线宽 .65；圆角 False。'
            observed_readout:
              kind: group
              layout:
                box:
                - 20.9634
                - 20.9964
                - 11.7752
                - 22.0641
              appearance: 复用a—c的观测计算缩图，向左依次为节点求值、求和、预测字段；上方标O_theta。六个小节点与三个字段仅作操作图标，不表示求积阶数或预测数值。
              components:
                observed_readout_symbol:
                  kind: formula
                  layout:
                    box:
                    - 29.5455
                    - 0.0
                    - 40.9091
                    - 40.3226
                  appearance: 无边框文字，24px，颜色#25394B，center对齐，Times New Roman 数学上下标。
                  label: 𝒪<sub>θ</sub>
                observed_readout_nodes:
                  kind: group
                  layout:
                    box:
                    - 78.0303
                    - 43.5484
                    - 16.6667
                    - 25.8065
                  appearance: 蓝金两列各三个圆点概括混合分量上的节点求值；图标省略其余节点，不按位置编码数值。
                  components:
                    observed_readout_node_0_0:
                      kind: shape
                      layout:
                        box:
                        - 13.6364
                        - 0.0
                        - 18.1818
                        - 25.0
                      appearance: 半径2的实心圆，颜色#3C81B7。
                    observed_readout_node_0_1:
                      kind: shape
                      layout:
                        box:
                        - 13.6364
                        - 37.5
                        - 18.1818
                        - 25.0
                      appearance: 半径2的实心圆，颜色#3C81B7。
                    observed_readout_node_0_2:
                      kind: shape
                      layout:
                        box:
                        - 13.6364
                        - 75.0
                        - 18.1818
                        - 25.0
                      appearance: 半径2的实心圆，颜色#3C81B7。
                    observed_readout_node_1_0:
                      kind: shape
                      layout:
                        box:
                        - 68.1818
                        - 0.0
                        - 18.1818
                        - 25.0
                      appearance: 半径2的实心圆，颜色#D69B43。
                    observed_readout_node_1_1:
                      kind: shape
                      layout:
                        box:
                        - 68.1818
                        - 37.5
                        - 18.1818
                        - 25.0
                      appearance: 半径2的实心圆，颜色#D69B43。
                    observed_readout_node_1_2:
                      kind: shape
                      layout:
                        box:
                        - 68.1818
                        - 75.0
                        - 18.1818
                        - 25.0
                      appearance: 半径2的实心圆，颜色#D69B43。
                observed_readout_sum:
                  kind: formula
                  layout:
                    box:
                    - 44.697
                    - 32.2581
                    - 19.697
                    - 48.3871
                  appearance: 无边框文字，25px，颜色#25394B，center对齐，Times New Roman 数学上下标。
                  label: ∑
                observed_readout_outputs:
                  kind: group
                  layout:
                    box:
                    - 2.2727
                    - 46.7742
                    - 28.7879
                    - 19.3548
                  appearance: 三个等宽输出字段概括N_hat、q和Y_hat；字段面积固定，不编码预测值。
                  components:
                    observed_readout_output_0:
                      kind: shape
                      layout:
                        box:
                        - 0.0
                        - 0.0
                        - 26.3158
                        - 100.0
                      appearance: '平涂矩形，填色 #DDECE7，边线 #187968，线宽 .7；圆角 False。'
                    observed_readout_output_1:
                      kind: shape
                      layout:
                        box:
                        - 36.8421
                        - 0.0
                        - 26.3158
                        - 100.0
                      appearance: '平涂矩形，填色 #DDECE7，边线 #187968，线宽 .7；圆角 False。'
                    observed_readout_output_2:
                      kind: shape
                      layout:
                        box:
                        - 73.6842
                        - 0.0
                        - 26.3158
                        - 100.0
                      appearance: '平涂矩形，填色 #DDECE7，边线 #187968，线宽 .7；圆角 False。'
              connections:
              - from: observed_readout_nodes
                to: observed_readout_sum
                relation: 复用a—b：在全部节点上计算强度与行为乘积并积分；节点图标概括该共同求值
                arrow: end
                appearance: '#25394B，线宽1.6，箭头尺寸5px，实线'
                route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0, 0.5, 1, 0.5)；实体框与概率条端口沿外法线留3px间隙。
              - from: observed_readout_sum
                to: observed_readout_outputs
                relation: 复用c：积分形成到达总数、联合概率与行为总数三个输出字段
                arrow: end
                appearance: '#25394B，线宽1.6，箭头尺寸5px，实线'
                route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0, 0.5, 1, 0.5)；实体框与概率条端口沿外法线留3px间隙。
            expected_record:
              kind: group
              layout:
                box:
                - 70.8296
                - 66.726
                - 25.1561
                - 22.7758
              appearance: 记录与预测字段分开的反馈行；上下行对应观测与期望反馈。
              components:
                expected_row_title:
                  kind: text
                  layout:
                    box:
                    - 0.0
                    - 0.0
                    - 100.0
                    - 39.0625
                  appearance: 无边框文字，23px，颜色#25394B，left对齐，Arial。
                  label: Expected feedback
                expected_counts:
                  kind: formula
                  layout:
                    box:
                    - 0.0
                    - 46.875
                    - 53.5461
                    - 45.3125
                  appearance: 无边框文字，25px，颜色#25394B，left对齐，Times New Roman 数学上下标。
                  label: N̂<sub>t</sub>, Ŷ<sub>t</sub>
                zero_innovation:
                  kind: formula
                  layout:
                    box:
                    - 59.5745
                    - 46.875
                    - 37.9433
                    - 45.3125
                  appearance: 无边框文字，24px，颜色#25394B，left对齐，Times New Roman 数学上下标。
                  label: <i>ξ</i><sub>t</sub> = 0
            expected_prior_state:
              kind: group
              layout:
                box:
                - 55.1293
                - 54.0925
                - 6.7797
                - 4.9822
              appearance: 五个等宽状态字段，顺序为δ,m,f,z,c；色块表示字段身份，面积与颜色均不编码数值。
              components:
                expected_prior_state_field_0:
                  kind: shape
                  layout:
                    box:
                    - 0.0
                    - 0.0
                    - 16.8421
                    - 100.0
                  appearance: '平涂矩形，填色 #DDECE7，边线 #8999A6，线宽 .65；圆角 False。'
                expected_prior_state_field_1:
                  kind: shape
                  layout:
                    box:
                    - 20.7895
                    - 0.0
                    - 16.8421
                    - 100.0
                  appearance: '平涂矩形，填色 #DDECE7，边线 #8999A6，线宽 .65；圆角 False。'
                expected_prior_state_field_2:
                  kind: shape
                  layout:
                    box:
                    - 41.5789
                    - 0.0
                    - 16.8421
                    - 100.0
                  appearance: '平涂矩形，填色 #DDECE7，边线 #8999A6，线宽 .65；圆角 False。'
                expected_prior_state_field_3:
                  kind: shape
                  layout:
                    box:
                    - 62.3684
                    - 0.0
                    - 16.8421
                    - 100.0
                  appearance: '平涂矩形，填色 #DDECE7，边线 #8999A6，线宽 .65；圆角 False。'
                expected_prior_state_field_4:
                  kind: shape
                  layout:
                    box:
                    - 83.1579
                    - 0.0
                    - 16.8421
                    - 100.0
                  appearance: '平涂矩形，填色 #DDECE7，边线 #8999A6，线宽 .65；圆角 False。'
            expected_prior_state_label:
              kind: formula
              layout:
                box:
                - 61.9982
                - 51.9573
                - 4.5495
                - 9.6085
              appearance: 无边框文字，24px，颜色#25394B，center对齐，Times New Roman 数学上下标。
              label: <i>s</i><sub>t</sub>
            expected_transition:
              kind: operation
              layout:
                box:
                - 55.7538
                - 71.5302
                - 5.5308
                - 22.0641
              appearance: 圆形状态更新节点，上方接同一个s_t的五字段条，右侧接该分支反馈，左侧产生对应下一日状态；T_theta_T为完整递推算子。
              components:
                expected_transition_symbol:
                  kind: formula
                  layout:
                    box:
                    - 1.6129
                    - 16.129
                    - 96.7742
                    - 67.7419
                  appearance: 无边框文字，26px，颜色#25394B，center对齐，Times New Roman 数学上下标。
                  label: 𝒯<sub>θ<sub>T</sub></sub>
            expected_transition_inputs:
              kind: formula
              layout:
                box:
                - 61.8198
                - 70.1068
                - 8.2962
                - 9.9644
              appearance: 无边框文字，23px，颜色#25394B，center对齐，Times New Roman 数学上下标。
              label: <i>v</i><sub>t</sub>, <i>o</i><sub>t</sub>, <i>ξ</i><sub>t</sub>
            expected_state:
              kind: group
              layout:
                box:
                - 37.1989
                - 67.6157
                - 10.7047
                - 21.3523
              appearance: 递推后状态：时刻标记位于五字段条上方；字段顺序与输入状态相同，时间索引说明更新后的对象。
              components:
                expected_state_label:
                  kind: formula
                  layout:
                    box:
                    - 0.0
                    - 0.0
                    - 100.0
                    - 55.0
                  appearance: 无边框文字，24px，颜色#25394B，center对齐，Times New Roman 数学上下标。
                  label: <i>s</i><sup>free</sup><sub>t+1 | t</sub>
                expected_state_fields:
                  kind: group
                  layout:
                    box:
                    - 10.0
                    - 58.3333
                    - 80.0
                    - 23.3333
                  appearance: 五个等宽状态字段，顺序为δ,m,f,z,c；色块表示字段身份，面积与颜色均不编码数值。
                  components:
                    expected_state_fields_field_0:
                      kind: shape
                      layout:
                        box:
                        - 0.0
                        - 0.0
                        - 17.5
                        - 100.0
                      appearance: '平涂矩形，填色 #DDECE7，边线 #8999A6，线宽 .65；圆角 False。'
                    expected_state_fields_field_1:
                      kind: shape
                      layout:
                        box:
                        - 20.625
                        - 0.0
                        - 17.5
                        - 100.0
                      appearance: '平涂矩形，填色 #DDECE7，边线 #8999A6，线宽 .65；圆角 False。'
                    expected_state_fields_field_2:
                      kind: shape
                      layout:
                        box:
                        - 41.25
                        - 0.0
                        - 17.5
                        - 100.0
                      appearance: '平涂矩形，填色 #DDECE7，边线 #8999A6，线宽 .65；圆角 False。'
                    expected_state_fields_field_3:
                      kind: shape
                      layout:
                        box:
                        - 61.875
                        - 0.0
                        - 17.5
                        - 100.0
                      appearance: '平涂矩形，填色 #DDECE7，边线 #8999A6，线宽 .65；圆角 False。'
                    expected_state_fields_field_4:
                      kind: shape
                      layout:
                        box:
                        - 82.5
                        - 0.0
                        - 17.5
                        - 100.0
                      appearance: '平涂矩形，填色 #DDECE7，边线 #8999A6，线宽 .65；圆角 False。'
            expected_readout:
              kind: group
              layout:
                box:
                - 20.9634
                - 70.1068
                - 11.7752
                - 22.0641
              appearance: 复用a—c的观测计算缩图，向左依次为节点求值、求和、预测字段；上方标O_theta。六个小节点与三个字段仅作操作图标，不表示求积阶数或预测数值。
              components:
                expected_readout_symbol:
                  kind: formula
                  layout:
                    box:
                    - 29.5455
                    - 0.0
                    - 40.9091
                    - 40.3226
                  appearance: 无边框文字，24px，颜色#25394B，center对齐，Times New Roman 数学上下标。
                  label: 𝒪<sub>θ</sub>
                expected_readout_nodes:
                  kind: group
                  layout:
                    box:
                    - 78.0303
                    - 43.5484
                    - 16.6667
                    - 25.8065
                  appearance: 蓝金两列各三个圆点概括混合分量上的节点求值；图标省略其余节点，不按位置编码数值。
                  components:
                    expected_readout_node_0_0:
                      kind: shape
                      layout:
                        box:
                        - 13.6364
                        - 0.0
                        - 18.1818
                        - 25.0
                      appearance: 半径2的实心圆，颜色#3C81B7。
                    expected_readout_node_0_1:
                      kind: shape
                      layout:
                        box:
                        - 13.6364
                        - 37.5
                        - 18.1818
                        - 25.0
                      appearance: 半径2的实心圆，颜色#3C81B7。
                    expected_readout_node_0_2:
                      kind: shape
                      layout:
                        box:
                        - 13.6364
                        - 75.0
                        - 18.1818
                        - 25.0
                      appearance: 半径2的实心圆，颜色#3C81B7。
                    expected_readout_node_1_0:
                      kind: shape
                      layout:
                        box:
                        - 68.1818
                        - 0.0
                        - 18.1818
                        - 25.0
                      appearance: 半径2的实心圆，颜色#D69B43。
                    expected_readout_node_1_1:
                      kind: shape
                      layout:
                        box:
                        - 68.1818
                        - 37.5
                        - 18.1818
                        - 25.0
                      appearance: 半径2的实心圆，颜色#D69B43。
                    expected_readout_node_1_2:
                      kind: shape
                      layout:
                        box:
                        - 68.1818
                        - 75.0
                        - 18.1818
                        - 25.0
                      appearance: 半径2的实心圆，颜色#D69B43。
                expected_readout_sum:
                  kind: formula
                  layout:
                    box:
                    - 44.697
                    - 32.2581
                    - 19.697
                    - 48.3871
                  appearance: 无边框文字，25px，颜色#25394B，center对齐，Times New Roman 数学上下标。
                  label: ∑
                expected_readout_outputs:
                  kind: group
                  layout:
                    box:
                    - 2.2727
                    - 46.7742
                    - 28.7879
                    - 19.3548
                  appearance: 三个等宽输出字段概括N_hat、q和Y_hat；字段面积固定，不编码预测值。
                  components:
                    expected_readout_output_0:
                      kind: shape
                      layout:
                        box:
                        - 0.0
                        - 0.0
                        - 26.3158
                        - 100.0
                      appearance: '平涂矩形，填色 #DDECE7，边线 #187968，线宽 .7；圆角 False。'
                    expected_readout_output_1:
                      kind: shape
                      layout:
                        box:
                        - 36.8421
                        - 0.0
                        - 26.3158
                        - 100.0
                      appearance: '平涂矩形，填色 #DDECE7，边线 #187968，线宽 .7；圆角 False。'
                    expected_readout_output_2:
                      kind: shape
                      layout:
                        box:
                        - 73.6842
                        - 0.0
                        - 26.3158
                        - 100.0
                      appearance: '平涂矩形，填色 #DDECE7，边线 #187968，线宽 .7；圆角 False。'
              connections:
              - from: expected_readout_nodes
                to: expected_readout_sum
                relation: 复用a—b：在全部节点上计算强度与行为乘积并积分；节点图标概括该共同求值
                arrow: end
                appearance: '#25394B，线宽1.6，箭头尺寸5px，实线'
                route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0, 0.5, 1, 0.5)；实体框与概率条端口沿外法线留3px间隙。
              - from: expected_readout_sum
                to: expected_readout_outputs
                relation: 复用c：积分形成到达总数、联合概率与行为总数三个输出字段
                arrow: end
                appearance: '#25394B，线宽1.6，箭头尺寸5px，实线'
                route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0, 0.5, 1, 0.5)；实体框与概率条端口沿外法线留3px间隙。
            continue_sequence:
              kind: formula
              layout:
                box:
                - 2.6762
                - 27.4021
                - 9.8127
                - 12.0996
              appearance: 无边框文字，26px，颜色#25394B，center对齐，Times New Roman 数学上下标。
              label: ⋯ <i>s</i><sub>T</sub>
            future_predictions:
              kind: formula
              layout:
                box:
                - 6.3336
                - 71.1744
                - 11.9536
                - 22.7758
              appearance: 无边框文字，23px，颜色#25394B，center对齐，Times New Roman 数学上下标。
              label: N̂<sup>free</sup><sub>t+1 | t</sub>,<br><i>q</i><sup>free</sup><sub>t+1 | t</sub>
            future_inputs:
              kind: formula
              layout:
                box:
                - 19.7145
                - 60.8541
                - 22.8368
                - 8.8968
              appearance: 无边框文字，23px，颜色#25394B，center对齐，Times New Roman 数学上下标。
              label: <i>x</i><sub>t+1 | t</sub>, <i>e</i><sub>t+1</sub>, <i>n</i><sub>t</sub>
          connections:
          - from: observed_prior_state
            to: observed_transition
            relation: 两条分支均从同一个当前状态s_t独立开始递推
            arrow: end
            appearance: '#187968，线宽2.2，箭头尺寸9px，实线'
            route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0.5, 1, 0.5, 0)；实体框与概率条端口沿外法线留3px间隙。
          - from: observed_record
            to: observed_transition
            relation: 反馈计数导出行为率、接触剂量与到达新息，进入转移算子
            arrow: end
            appearance: '#187968，线宽2.2，箭头尺寸9px，实线'
            route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0, 0.6953125, 1, 0.5)；实体框与概率条端口沿外法线留3px间隙。
          - from: observed_transition
            to: observed_state_fields
            relation: 从共同s_t计算该分支自己的下一日状态
            arrow: end
            appearance: '#187968，线宽2.2，箭头尺寸9px，实线'
            route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0, 0.5, 1, 0.5)；实体框与概率条端口沿外法线留3px间隙。
          - from: observed_state_fields
            to: observed_readout_nodes
            relation: 下一日状态用于共享观测函数中的节点变换和求值
            arrow: end
            appearance: '#187968，线宽2.2，箭头尺寸9px，实线'
            route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0, 0.5, 1, 0.5)；实体框与概率条端口沿外法线留3px间隙。
          - from: expected_prior_state
            to: expected_transition
            relation: 两条分支均从同一个当前状态s_t独立开始递推
            arrow: end
            appearance: '#187968，线宽2.2，箭头尺寸9px，实线'
            route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0.5, 1, 0.5, 0)；实体框与概率条端口沿外法线留3px间隙。
          - from: expected_record
            to: expected_transition
            relation: 反馈计数导出行为率、接触剂量与到达新息，进入转移算子
            arrow: end
            appearance: '#187968，线宽2.2，箭头尺寸9px，实线'
            route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0, 0.6953125, 1, 0.5)；实体框与概率条端口沿外法线留3px间隙。
          - from: expected_transition
            to: expected_state_fields
            relation: 从共同s_t计算该分支自己的下一日状态
            arrow: end
            appearance: '#187968，线宽2.2，箭头尺寸9px，实线'
            route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0, 0.5, 1, 0.5)；实体框与概率条端口沿外法线留3px间隙。
          - from: expected_state_fields
            to: expected_readout_nodes
            relation: 下一日状态用于共享观测函数中的节点变换和求值
            arrow: end
            appearance: '#187968，线宽2.2，箭头尺寸9px，实线'
            route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0, 0.5, 1, 0.5)；实体框与概率条端口沿外法线留3px间隙。
          - from: observed_readout_outputs
            to: continue_sequence
            relation: 后续日期按观测反馈继续训练序列
            arrow: end
            appearance: '#187968，线宽2.2，箭头尺寸9px，实线'
            route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0, 0.5, 1, 0.5)；实体框与概率条端口沿外法线留3px间隙。
          - from: expected_readout_outputs
            to: future_predictions
            relation: 在期望反馈状态上产生下一日预测
            arrow: end
            appearance: '#25394B，线宽2.2，箭头尺寸9px，实线'
            route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0, 0.5, 1, 0.5)；实体框与概率条端口沿外法线留3px间隙。
          - from: future_inputs
            to: expected_readout_nodes
            relation: 期望反馈分支遵守正文的预测输入协议，在同一节点求值与积分计算中使用下一日已知输入
            arrow: end
            appearance: '#25394B，线宽2.2，箭头尺寸9px，实线'
            route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0.5, 1, 0.5, 0)；实体框与概率条端口沿外法线留3px间隙。
        learning:
          kind: group
          layout:
            box:
            - 23.2759
            - 87.6238
            - 12.931
            - 8.4158
          appearance: 透明无边框逻辑组，子对象保持独立编辑。
          components:
            learning_title:
              kind: text
              layout:
                box:
                - 0.0
                - 2.9412
                - 100.0
                - 94.1176
              appearance: 无边框文字，24px，颜色#25394B，left对齐，Arial。
              label: Learning
        same_current_state:
          kind: formula
          layout:
            box:
            - 23.2759
            - 2.4752
            - 30.1724
            - 7.4257
          appearance: 无边框文字，24px，颜色#187968，left对齐，Times New Roman 数学上下标。
          label: <i>s</i><sub>t</sub> = [<i>δ</i><sub>t</sub>, <i>m</i><sub>t</sub>, <i>f</i><sub>t</sub>, <i>z</i><sub>t</sub>,
            <i>c</i><sub>t</sub>]
        forecast_loss:
          kind: operation
          layout:
            box:
            - 11.7241
            - 73.2673
            - 2.4138
            - 6.9307
          appearance: 浅紫损失节点；上方接下一日预测，左侧接真实下一日计数，右侧沿水平线向共同目标传递加权损失。
          components:
            forecast_loss_symbol:
              kind: formula
              layout:
                box:
                - 0.0
                - 0.0
                - 100.0
                - 100.0
              appearance: 无边框文字，23px，颜色#8550A0，center对齐，Times New Roman 数学上下标。
              label: ℒ
        forecast_loss_label:
          kind: formula
          layout:
            box:
            - 7.2414
            - 81.6832
            - 11.3793
            - 9.901
          appearance: 无边框文字，26px，颜色#25394B，center对齐，Times New Roman 数学上下标。
          label: ℒ<sup>free</sup><sub>t+1 | t</sub>
        next_day_labels:
          kind: formula
          layout:
            box:
            - 1.0345
            - 69.0594
            - 7.2414
            - 15.3465
          appearance: 无边框文字，23px，颜色#25394B，left对齐，Times New Roman 数学上下标。
          label: <i>N</i><sub>t+1</sub>,<br><i>C</i><sub>t+1</sub>(<i>y</i>)
        daily_loss:
          kind: operation
          layout:
            box:
            - 85.3879
            - 73.2673
            - 2.4138
            - 6.9307
          appearance: 浅紫当日损失节点；上方接真实计数，右侧接预测，左侧沿水平线传递到共同目标。
          components:
            daily_loss_symbol:
              kind: formula
              layout:
                box:
                - 0.0
                - 0.0
                - 100.0
                - 100.0
              appearance: 无边框文字，23px，颜色#8550A0，center对齐，Times New Roman 数学上下标。
              label: ℒ
        daily_loss_label:
          kind: formula
          layout:
            box:
            - 76.6379
            - 81.6832
            - 19.9138
            - 7.4257
          appearance: 无边框文字，25px，颜色#25394B，center对齐，Times New Roman 数学上下标。
          label: ℒ<sub>B,t</sub> + <i>α</i>ℒ<sub>N,t</sub>
        recorded_counts:
          kind: formula
          layout:
            box:
            - 76.6379
            - 61.1386
            - 19.9138
            - 6.6832
          appearance: 无边框文字，23px，颜色#25394B，center对齐，Times New Roman 数学上下标。
          label: <i>N</i><sub>t</sub>, <i>C</i><sub>t</sub>(<i>y</i>)
        objective:
          kind: shape
          layout:
            box:
            - 45.2155
            - 72.7723
            - 9.569
            - 7.9208
          appearance: '全序列平均总目标；左接β加权下一日损失，右接当日损失，上接正则项，下方将梯度传给三组参数。浅紫底 #F8F3FA、中灰边线 #8999A6、1.4px。'
          components:
            objective_label:
              kind: formula
              layout:
                box:
                - 0.0
                - 0.0
                - 100.0
                - 100.0
              appearance: 无边框文字，27px，颜色#25394B，center对齐，Times New Roman 数学上下标。
              label: ℒ(<i>θ</i>)
        regularizer:
          kind: formula
          layout:
            box:
            - 45.8621
            - 60.396
            - 8.2759
            - 6.6832
          appearance: 无边框文字，24px，颜色#25394B，center对齐，Times New Roman 数学上下标。
          label: <i>λ</i><sub>R</sub>ℛ(<i>θ</i>)
        trained_parameters:
          kind: shape
          layout:
            box:
            - 38.1466
            - 88.1188
            - 23.7069
            - 7.4257
          appearance: 闭合细灰圆角框包含θ_P、θ_O、θ_T；与总目标垂直对齐，上方中心接收统一目标的梯度。
          components:
            trained_theta_P:
              kind: formula
              layout:
                box:
                - 1.0909
                - 3.3333
                - 29.4545
                - 93.3333
              appearance: 无边框文字，27px，颜色#8550A0，center对齐，Times New Roman 数学上下标。
              label: <i>θ</i><sub>P</sub>
            trained_theta_O:
              kind: formula
              layout:
                box:
                - 34.1818
                - 3.3333
                - 29.4545
                - 93.3333
              appearance: 无边框文字，27px，颜色#8550A0，center对齐，Times New Roman 数学上下标。
              label: <i>θ</i><sub>O</sub>
            trained_theta_T:
              kind: formula
              layout:
                box:
                - 67.2727
                - 3.3333
                - 29.4545
                - 93.3333
              appearance: 无边框文字，27px，颜色#8550A0，center对齐，Times New Roman 数学上下标。
              label: <i>θ</i><sub>T</sub>
        gradient_label:
          kind: formula
          layout:
            box:
            - 51.2069
            - 80.9406
            - 5.2586
            - 6.4356
          appearance: 无边框文字，22px，颜色#8550A0，left对齐，Times New Roman 数学上下标。
          label: ∇<sub>θ</sub>
    prediction_bus:
      kind: shape
      layout:
        box:
        - 98.8793
        - 30.0275
        - 0.0086
        - 55.6474
      appearance: 预测集合沿右侧相邻通道分别供给反馈与日损失；无跨整图的回线。
  connections:
  - from: node_set
    to: node_input
    relation: 两个分量的全部节点分别执行同一计算；画面只展开一套通用操作
    arrow: end
    appearance: '#25394B，线宽2.2，箭头尺寸9px，实线'
    route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (1, 0.5, 0, 0.5)；实体框与概率条端口沿外法线留3px间隙。
  - from: sum_nodes
    to: output_transform
    relation: A_t(y)进入同一个输出转换，内部求和、归一化并形成到达及行为预测
    arrow: end
    appearance: '#25394B，线宽2.2，箭头尺寸9px，实线'
    route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (1, 0.5, 0, 0.6645962732919255)；实体框与概率条端口沿外法线留3px间隙。
  - from: prediction_collection
    to: prediction_bus
    relation: 三项当前预测进入共同分发接口
    arrow: none
    appearance: '#187968，线宽2.2，箭头尺寸9px，实线'
    route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (1, 0.5, 0, 0)；实体框与概率条端口沿外法线留3px间隙。
  - from: prediction_bus
    to: predicted_N_reference
    relation: 预测到达量作为观测新息的比较基准，仅接带帽N槽
    arrow: end
    appearance: '#187968，线宽2.2，箭头尺寸9px，实线'
    route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0, 0.46534653465346537, 1, 0.5)；实体框与概率条端口沿外法线留3px间隙。
  - from: prediction_bus
    to: expected_record
    relation: 预测到达与行为总数提供期望反馈
    arrow: end
    appearance: '#187968，线宽2.2，箭头尺寸9px，实线'
    route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0, 0.806930693069307, 1, 0.6953125)；实体框与概率条端口沿外法线留3px间隙。
  - from: next_day_labels
    to: forecast_loss
    relation: 真实下一日计数从左侧进入损失，与上方预测比较
    arrow: end
    appearance: '#25394B，线宽2.2，箭头尺寸9px，实线'
    route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (1, 0.5, 0, 0.5)；实体框与概率条端口沿外法线留3px间隙。
  - from: future_predictions
    to: forecast_loss
    relation: 期望分支的下一日预测向下接入损失
    arrow: end
    appearance: '#25394B，线宽2.2，箭头尺寸9px，实线'
    route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0.5, 1, 0.5, 0)；实体框与概率条端口沿外法线留3px间隙。
  - from: prediction_bus
    to: daily_loss
    relation: 预测N、q从右侧分发接口进入当日损失
    arrow: end
    appearance: '#25394B，线宽2.2，箭头尺寸9px，实线'
    route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0, 1, 1, 0.5)；实体框与概率条端口沿外法线留3px间隙。
  - from: recorded_counts
    to: daily_loss
    relation: 真实N与C从上方进入当日损失，与右侧预测比较
    arrow: end
    appearance: '#25394B，线宽2.2，箭头尺寸9px，实线'
    route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0.5, 1, 0.5, 0)；实体框与概率条端口沿外法线留3px间隙。
  - from: regularizer
    to: objective
    relation: 正则项从上方直接进入总目标
    arrow: end
    appearance: '#25394B，线宽2.2，箭头尺寸9px，实线'
    route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0.5, 1, 0.5, 0)；实体框与概率条端口沿外法线留3px间隙。
  - from: daily_loss
    to: objective
    relation: 所有日期的日损失沿水平线进入时间平均目标
    arrow: end
    appearance: '#25394B，线宽2.2，箭头尺寸9px，实线'
    route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0, 0.5, 1, 0.5)；实体框与概率条端口沿外法线留3px间隙。
  - from: forecast_loss
    to: objective
    relation: t<T时的下一日期望损失沿水平线按β加权进入时间平均目标
    arrow: end
    appearance: '#25394B，线宽2.2，箭头尺寸9px，实线；标签底色 #F2F7F4，与下排功能区一致。'
    label: <i>β</i>
    route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (1, 0.5, 0, 0.5)；实体框与概率条端口沿外法线留3px间隙。
  - from: objective
    to: trained_parameters
    relation: 当前及跨日损失通过同一计算图联合训练下方三组参数
    arrow: end
    appearance: '#8550A0，线宽2.2，箭头尺寸9px，虚线'
    route: 从起点到终点直接连线，无自动折角。 起终端口归一化坐标 (0.5, 1, 0.5, 0)；实体框与概率条端口沿外法线留3px间隙。


==> anc/plot_results.py <==
#!/usr/bin/env python3
"""Reproduce Figure 3 from the aggregate series distributed with this target."""
from pathlib import Path
import json

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np

ROOT = Path(__file__).resolve().parent
FIGURES = ROOT / 'figures'
COLORS = {
    'joint_gaussian': '#137d92',
    'deepar_joint': '#b96a7c',
    'last_history': '#858a94',
    'ewma_history': '#c88734',
}
LABELS = {
    'joint_gaussian': 'DGD',
    'deepar_joint': 'DeepAR-joint',
    'last_history': 'Last-day history',
    'ewma_history': 'Smoothed history',
}


def main():
    data = json.loads((FIGURES / 'experiment-data.json').read_text())['windows']
    plt.rcParams.update({
        'font.family': 'DejaVu Sans', 'font.size': 9, 'pdf.fonttype': 42,
        'axes.spines.top': False, 'axes.spines.right': False,
    })
    fig, axes = plt.subplots(2, 3, figsize=(11.4, 6.1), sharex='row')
    labels = ['High value', 'High quantity', 'Many SKUs']
    for row, key in enumerate(['retail/2010', 'retail/2011']):
        window = data[key]
        x = np.arange(len(window['dates']))
        for head, label in enumerate(labels):
            ax = axes[row, head]
            ax.plot(x, np.asarray(window['observed_actions'])[:, head],
                    color='#27333c', marker='o', ms=3, lw=1.7, label='Observed')
            for method, color in COLORS.items():
                curves = np.asarray(list(window['predicted_actions'][method].values()))[:, :, head]
                ax.plot(x, curves.mean(0), color=color,
                        lw=1.7 if method == 'joint_gaussian' else 1.1,
                        ls='-' if method == 'joint_gaussian' else '--', label=LABELS[method])
            ax.set_title(f"Retail {key.split('/')[1]} · {label}", loc='left',
                         fontsize=10, fontweight='bold')
            ticks = np.linspace(0, len(x)-1, 5).astype(int)
            ax.set_xticks(ticks, [window['dates'][t][5:] for t in ticks])
            ax.set_ylabel('Marked invoices / day')
            ax.set_ylim(bottom=0)
            ax.grid(axis='y', alpha=.18)
    handles, labels = axes[0, 0].get_legend_handles_labels()
    fig.legend(handles, labels, ncol=5, loc='upper center', frameon=False, fontsize=9)
    fig.subplots_adjust(top=.89, bottom=.08, left=.06, right=.99, hspace=.4, wspace=.3)
    for ext in ['png', 'pdf']:
        fig.savefig(FIGURES / f'retail-behavior-trajectories.{ext}', dpi=220, bbox_inches='tight')
    plt.close(fig)
    print('Wrote figures/retail-behavior-trajectories.png and .pdf')


if __name__ == '__main__':
    main()


==> anc/references.bib <==
@inproceedings{andelfinger2021differentiable,
  author = {Andelfinger, Philipp},
  title = {Differentiable Agent-Based Simulation for Gradient-Guided Simulation-Based Optimization},
  booktitle = {Proceedings of the 2021 ACM SIGSIM Conference on Principles of Advanced Discrete Simulation},
  year = {2021},
  doi = {10.1145/3437959.3459261},
  url = {https://philipp-andelfinger.net/pdfs/andelfinger2021differentiable.pdf}
}

@misc{chen2012onlineretailii,
  author = {Chen, Daqing},
  title = {{Online Retail II}},
  year = {2012},
  publisher = {UCI Machine Learning Repository},
  doi = {10.24432/C5CG6D},
  url = {https://archive.ics.uci.edu/dataset/502/online+retail+ii},
  note = {Dataset, licensed under CC BY 4.0}
}

@inproceedings{chopra2023gradabm,
  author = {Chopra, Ayush and Rodr{\'i}guez, Alexander and Subramanian, Jayakumar and Quera-Bofarull, Arnau and Krishnamurthy, Balaji and Prakash, B. Aditya and Raskar, Ramesh},
  title = {Differentiable Agent-based Epidemiology},
  booktitle = {Proceedings of the 22nd International Conference on Autonomous Agents and Multiagent Systems},
  year = {2023},
  pages = {1848--1857},
  url = {https://aamas.csc.liv.ac.uk/Proceedings/aamas2023/pdfs/p1848.pdf}
}

@article{ferland2006ingarch,
  author = {Ferland, Ren{\'e} and Latour, Alain and Oraichi, Driss},
  title = {Integer-Valued {GARCH} Process},
  journal = {Journal of Time Series Analysis},
  volume = {27},
  number = {6},
  pages = {923--942},
  year = {2006},
  doi = {10.1111/j.1467-9892.2006.00496.x},
  url = {https://doi.org/10.1111/j.1467-9892.2006.00496.x}
}

@inproceedings{gao2022kuairand,
  author = {Gao, Chongming and Li, Shijun and Zhang, Yuan and Chen, Jiawei and Li, Biao and Lei, Wenqiang and Jiang, Peng and He, Xiangnan},
  title = {{KuaiRand}: An unbiased sequential recommendation dataset with randomly exposed videos},
  booktitle = {Proceedings of the 31st ACM International Conference on Information and Knowledge Management},
  pages = {3953--3957},
  year = {2022},
  doi = {10.1145/3511808.3557624}
}

@article{granovetter1978threshold,
  author = {Granovetter, Mark},
  title = {Threshold Models of Collective Behavior},
  journal = {American Journal of Sociology},
  volume = {83},
  number = {6},
  pages = {1420--1443},
  year = {1978},
  doi = {10.1086/226707},
  url = {https://doi.org/10.1086/226707}
}

@article{kerbl2023gaussiansplatting,
  author = {Kerbl, Bernhard and Kopanas, Georgios and Leimk{\"u}hler, Thomas and Drettakis, George},
  title = {{3D Gaussian Splatting} for Real-Time Radiance Field Rendering},
  journal = {ACM Transactions on Graphics},
  volume = {42},
  number = {4},
  year = {2023},
  doi = {10.1145/3592433},
  url = {https://repo-sam.inria.fr/fungraph/3d-gaussian-splatting/}
}

@misc{lu2026sparsedemand,
  author = {Lu, Zhentong and Shimizu, Kenichi},
  title = {Estimating Discrete Choice Demand Models with Sparse Market--Product Shocks},
  year = {2026},
  eprint = {2501.02381},
  archivePrefix = {arXiv},
  primaryClass = {econ.EM},
  url = {https://arxiv.org/abs/2501.02381v3}
}

@inproceedings{mei2017neuralhawkes,
  author = {Mei, Hongyuan and Eisner, Jason},
  title = {The Neural {H}awkes Process: A Neurally Self-Modulating Multivariate Point Process},
  booktitle = {Advances in Neural Information Processing Systems},
  volume = {30},
  year = {2017},
  url = {https://proceedings.neurips.cc/paper/2017/hash/6463c88460bd63bbe256e495c63aa40b-Abstract.html}
}

@misc{mladenov2021recsimng,
  author = {Mladenov, Martin and Hsu, Chih-Wei and Jain, Vihan and Ie, Eugene and Colby, Christopher and Mayoraz, Nicolas and Pham, Hubert and Tran, Dustin and Vendrov, Ivan and Boutilier, Craig},
  title = {{RecSim NG}: Toward Principled Uncertainty Modeling for Recommender Ecosystems},
  year = {2021},
  eprint = {2103.08057},
  archivePrefix = {arXiv},
  primaryClass = {cs.LG},
  url = {https://arxiv.org/abs/2103.08057v1}
}

@misc{querabofarull2025automatic,
  author = {Quera-Bofarull, Arnau and Bishop, Nicholas and Dyer, Joel and Jarne Ornia, Daniel and Calinescu, Anisoara and Farmer, J. Doyne and Wooldridge, Michael},
  title = {Automatic Differentiation of Agent-Based Models},
  year = {2025},
  eprint = {2509.03303},
  archivePrefix = {arXiv},
  primaryClass = {cs.MA},
  url = {https://arxiv.org/abs/2509.03303v2},
  note = {Version 2, 18 November 2025}
}

@article{singh2022aggregatehmm,
  author = {Singh, Rahul and Zhang, Qinsheng and Chen, Yongxin},
  title = {Learning Hidden Markov Models from Aggregate Observations},
  journal = {Automatica},
  volume = {137},
  pages = {110100},
  year = {2022},
  doi = {10.1016/j.automatica.2021.110100},
  url = {https://arxiv.org/abs/2011.11236v2}
}

@article{singh2023aggregategaussian,
  author = {Singh, Rahul and Chen, Yongxin},
  title = {Learning Gaussian Hidden Markov Models From Aggregate Data},
  journal = {IEEE Control Systems Letters},
  volume = {7},
  pages = {478--483},
  year = {2023},
  doi = {10.1109/LCSYS.2022.3187352},
  url = {https://par.nsf.gov/servlets/purl/10397746}
}

@book{train2009discrete,
  author = {Train, Kenneth E.},
  title = {Discrete Choice Methods with Simulation},
  edition = {2},
  publisher = {Cambridge University Press},
  year = {2009},
  url = {https://eml.berkeley.edu/books/choice2nd/Ch06_p134-150.pdf},
  note = {Chapter 6: Mixed Logit, pages 134--150}
}

@misc{ha2018worldmodels,
  author = {Ha, David and Schmidhuber, J{\"u}rgen},
  title = {World Models},
  year = {2018},
  eprint = {1803.10122},
  archivePrefix = {arXiv},
  primaryClass = {cs.LG},
  url = {https://worldmodels.github.io/}
}

@inproceedings{lu2025gaussianworldmodel,
  author = {Lu, Guanxing and Jia, Baoxiong and Li, Puhao and Chen, Yixin and Wang, Ziwei and Tang, Yansong and Huang, Siyuan},
  title = {{GWM}: Towards Scalable {G}aussian World Models for Robotic Manipulation},
  booktitle = {Proceedings of the IEEE/CVF International Conference on Computer Vision},
  year = {2025},
  url = {https://gaussian-world-model.github.io/}
}

@misc{wang2026contactgaussian,
  author = {Wang, Meizhong and Jin, Wanxin and Cao, Kun and Xie, Lihua and Hong, Yiguang},
  title = {{ContactGaussian-WM}: Learning Physics-Grounded World Model from Videos},
  year = {2026},
  eprint = {2602.11021},
  archivePrefix = {arXiv},
  primaryClass = {cs.RO},
  url = {https://arxiv.org/abs/2602.11021}
}

@misc{ma2026oransimoutcome,
  author = {Ma, Jianxiang and Zhang, Mingfu and Yang, Xiaocui and Gao, Yichen and Huang, Junzhao and Hou, Yuesong},
  title = {{OranSim}: Simulating Consumer Response to Social Media Campaigns Before Launch},
  year = {2026},
  eprint = {2609.28388},
  archivePrefix = {arXiv},
  primaryClass = {cs.SI},
  url = {https://arxiv.org/abs/2609.28388}
}

@article{salinas2020deepar,
  author = {Salinas, David and Flunkert, Valentin and Gasthaus, Jan and Januschowski, Tim},
  title = {{DeepAR}: Probabilistic Forecasting with Autoregressive Recurrent Networks},
  journal = {International Journal of Forecasting},
  year = {2020}, volume = {36}, number = {3}, pages = {1181--1191},
  doi = {10.1016/j.ijforecast.2019.07.001}
}

@inproceedings{cho2014learning,
  author = {Cho, Kyunghyun and van Merri{\"e}nboer, Bart and Gulcehre, Caglar and Bahdanau, Dzmitry and Bougares, Fethi and Schwenk, Holger and Bengio, Yoshua},
  title = {Learning Phrase Representations using {RNN} Encoder--Decoder for Statistical Machine Translation},
  booktitle = {Proceedings of the 2014 Conference on Empirical Methods in Natural Language Processing (EMNLP)},
  year = {2014}, pages = {1724--1734}, publisher = {Association for Computational Linguistics},
  doi = {10.3115/v1/D14-1179}
}

@article{bass1969new,
  author = {Bass, Frank M.},
  title = {A New Product Growth for Model Consumer Durables},
  journal = {Management Science},
  volume = {15},
  number = {5},
  pages = {215--227},
  year = {1969},
  doi = {10.1287/mnsc.15.5.215}
}

@article{salganik2006experimental,
  author = {Salganik, Matthew J. and Dodds, Peter Sheridan and Watts, Duncan J.},
  title = {Experimental Study of Inequality and Unpredictability in an Artificial Cultural Market},
  journal = {Science},
  volume = {311},
  number = {5762},
  pages = {854--856},
  year = {2006},
  doi = {10.1126/science.1121066}
}

@article{allenby1998marketing,
  author = {Allenby, Greg M. and Rossi, Peter E.},
  title = {Marketing Models of Consumer Heterogeneity},
  journal = {Journal of Econometrics},
  volume = {89},
  number = {1--2},
  pages = {57--78},
  year = {1998}
}

@inproceedings{liang2016modeling,
  author = {Liang, Dawen and Charlin, Laurent and McInerney, James and Blei, David M.},
  title = {Modeling User Exposure in Recommendation},
  booktitle = {Proceedings of the 25th International Conference on World Wide Web},
  year = {2016}
}

@inproceedings{schnabel2016recommendations,
  author = {Schnabel, Tobias and Swaminathan, Adith and Singh, Ashudeep and Chandak, Navin and Joachims, Thorsten},
  title = {Recommendations as Treatments: Debiasing Learning and Evaluation},
  booktitle = {Proceedings of the 33rd International Conference on Machine Learning},
  year = {2016}
}

@article{kronrod2019ad,
  author = {Kronrod, Ann and Huber, Joel},
  title = {Ad Wearout Wearout: How Time Can Reverse the Negative Effect of Frequent Advertising Repetition on Brand Preference},
  journal = {International Journal of Research in Marketing},
  volume = {36},
  number = {2},
  year = {2019}
}

@inproceedings{kapoor2015just,
  author = {Kapoor, Komal and Subbian, Karthik and Srivastava, Jaideep and Schrater, Paul},
  title = {Just in Time Recommendations: Modeling the Dynamics of Boredom in Activity Streams},
  booktitle = {Proceedings of the Eighth ACM International Conference on Web Search and Data Mining},
  year = {2015}
}

@inproceedings{chaney2018algorithmic,
  author = {Chaney, Allison J. B. and Stewart, Brandon M. and Engelhardt, Barbara E.},
  title = {How Algorithmic Confounding in Recommendation Systems Increases Homogeneity and Decreases Utility},
  booktitle = {Proceedings of the 12th ACM Conference on Recommender Systems},
  year = {2018}
}

@inproceedings{jiang2019degenerate,
  author = {Jiang, Ray and Chiappa, Silvia and Lattimore, Tor and Gy{\"o}rgy, Andr{\'a}s and Kohli, Pushmeet},
  title = {Degenerate Feedback Loops in Recommender Systems},
  booktitle = {Proceedings of the 2019 AAAI/ACM Conference on AI, Ethics, and Society},
  year = {2019}
}

@article{pechmann1988advertising,
  author = {Pechmann, Cornelia and Stewart, David W.},
  title = {Advertising Repetition: A Critical Review of Wearin and Wearout},
  journal = {Current Issues and Research in Advertising},
  volume = {11},
  number = {1--2},
  pages = {285--329},
  year = {1988}
}

@article{krugman1972why,
  title = {Why Three Exposures May Be Enough},
  author = {Krugman, Herbert E.},
  journal = {Journal of Advertising Research},
  volume = {12},
  number = {6},
  pages = {11--14},
  year = {1972}
}

@techreport{jin2017bayesian,
  author = {Jin, Yuxue and Wang, Yueqing and Sun, Yuxiang and Chan, David and Koehler, Jim},
  title = {Bayesian Methods for Media Mix Modeling with Carryover and Shape Effects},
  institution = {Google},
  year = {2017}
}

@book{hanssens2001market,
  author = {Hanssens, Dominique M. and Parsons, Leonard J. and Schultz, Randall L.},
  title = {Market Response Models},
  edition = {2nd},
  publisher = {Springer},
  year = {2001}
}

@inproceedings{sheldon2011collective,
  author = {Sheldon, Daniel R. and Dietterich, Thomas G.},
  title = {Collective Graphical Models},
  booktitle = {Advances in Neural Information Processing Systems},
  volume = {24},
  year = {2011}
}

@inproceedings{zhang2020learning,
  author = {Zhang, Yivan and Charoenphakdee, Nontawat and Wu, Zhenguo and Sugiyama, Masashi},
  title = {Learning from Aggregate Observations},
  booktitle = {Advances in Neural Information Processing Systems},
  volume = {33},
  year = {2020}
}

@inproceedings{han2024sarn,
  author = {Han, Bin and Howe, Bill},
  title = {{SARN}: Structurally-Aware Recurrent Network for Spatio-Temporal Disaggregation},
  booktitle = {Proceedings of the 32nd ACM International Conference on Advances in Geographic Information Systems},
  year = {2024},
  doi = {10.1145/3678717.3691295}
}

@inproceedings{hashimoto2016learning,
  author = {Hashimoto, Tatsunori B. and Gifford, David K. and Jaakkola, Tommi S.},
  title = {Learning Population-Level Diffusions with Generative {RNN}s},
  booktitle = {Proceedings of the 33rd International Conference on Machine Learning},
  year = {2016}
}

@inproceedings{tong2020trajectorynet,
  author = {Tong, Alexander and Huang, Jessie and Wolf, Guy and van Dijk, David and Krishnaswamy, Smita},
  title = {{TrajectoryNet}: A Dynamic Optimal Transport Network for Modeling Cellular Dynamics},
  booktitle = {Proceedings of the 37th International Conference on Machine Learning},
  year = {2020}
}

@inproceedings{bunne2022proximal,
  author = {Bunne, Charlotte and Papaxanthos, Laetitia and Krause, Andreas and Cuturi, Marco},
  title = {Proximal Optimal Transport Modeling of Population Dynamics},
  booktitle = {Proceedings of the 25th International Conference on Artificial Intelligence and Statistics},
  year = {2022}
}

@article{berry1995automobile,
  author = {Berry, Steven and Levinsohn, James and Pakes, Ariel},
  title = {Automobile Prices in Market Equilibrium},
  journal = {Econometrica},
  volume = {63},
  number = {4},
  pages = {841--890},
  year = {1995}
}

@article{mcfadden2000mixed,
  author = {McFadden, Daniel and Train, Kenneth},
  title = {Mixed {MNL} Models for Discrete Response},
  journal = {Journal of Applied Econometrics},
  volume = {15},
  number = {5},
  pages = {447--470},
  year = {2000}
}

@article{hawkes1971spectra,
  author = {Hawkes, Alan G.},
  title = {Spectra of Some Self-Exciting and Mutually Exciting Point Processes},
  journal = {Biometrika},
  volume = {58},
  number = {1},
  pages = {83--90},
  year = {1971}
}

@inproceedings{zhao2015seismic,
  author = {Zhao, Qingyuan and Erdogdu, Murat A. and He, Hera Y. and Rajaraman, Anand and Leskovec, Jure},
  title = {{SEISMIC}: A Self-Exciting Point Process Model for Predicting Tweet Popularity},
  booktitle = {Proceedings of the ACM SIGKDD International Conference on Knowledge Discovery and Data Mining},
  year = {2015}
}

@inproceedings{rangapuram2018deep,
  author = {Rangapuram, Syama Sundar and Seeger, Matthias W. and Gasthaus, Jan and Stella, Lorenzo and Wang, Yuyang and Januschowski, Tim},
  title = {Deep State Space Models for Time Series Forecasting},
  booktitle = {Advances in Neural Information Processing Systems},
  volume = {31},
  year = {2018}
}

@article{fokianos2009poisson,
  author = {Fokianos, Konstantinos and Rahbek, Anders and Tj{\o}stheim, Dag},
  title = {Poisson Autoregression},
  journal = {Journal of the American Statistical Association},
  volume = {104},
  number = {488},
  pages = {1430--1439},
  year = {2009}
}

@article{hafner2025mastering,
  author = {Hafner, Danijar and Pasukonis, Jurgis and Ba, Jimmy and Lillicrap, Timothy},
  title = {Mastering Diverse Control Tasks through World Models},
  journal = {Nature},
  year = {2025},
  volume = {640},
  pages = {647--653},
  doi = {10.1038/s41586-025-08744-2}
}

@misc{ie2019recsim,
  author = {Ie, Eugene and Hsu, Chih-wei and Mladenov, Martin and Jain, Vihan and Narvekar, Sanmit and Wang, Jing and Wu, Rui and Boutilier, Craig},
  title = {{RecSim}: A Configurable Simulation Platform for Recommender Systems},
  year = {2019},
  eprint = {1909.04847},
  archivePrefix = {arXiv},
  primaryClass = {cs.LG}
}

@inproceedings{zhao2023kuaisim,
  author = {Zhao, Kesen and Liu, Shuchang and Cai, Qingpeng and Zhao, Xiangyu and Liu, Ziru and Zheng, Dong and Jiang, Peng and Gai, Kun},
  title = {{KuaiSim}: A Comprehensive Simulator for Recommender Systems},
  booktitle = {Advances in Neural Information Processing Systems},
  volume = {36},
  pages = {44880--44897},
  year = {2023},
  doi = {10.52202/075280-1945}
}

@inproceedings{luiten2024dynamic,
  author = {Luiten, Jonathon and Kopanas, Georgios and Leibe, Bastian and Ramanan, Deva},
  title = {Dynamic {3D} {G}aussians: Tracking by Persistent Dynamic View Synthesis},
  booktitle = {International Conference on 3D Vision},
  year = {2024}
}

@inproceedings{wu2024gaussian4d,
  author = {Wu, Guanjun and Yi, Taoran and Fang, Jiemin and Xie, Lingxi and Zhang, Xiaopeng and Wei, Wei and Liu, Wenyu and Tian, Qi and Wang, Xinggang},
  title = {{4D} {G}aussian Splatting for Real-Time Dynamic Scene Rendering},
  booktitle = {Proceedings of the IEEE/CVF Conference on Computer Vision and Pattern Recognition},
  year = {2024}
}

@article{pinheiro1996unconstrained,
  author = {Pinheiro, Jos{\'e} C. and Bates, Douglas M.},
  title = {Unconstrained Parametrizations for Variance-Covariance Matrices},
  journal = {Statistics and Computing},
  volume = {6},
  number = {3},
  pages = {289--296},
  year = {1996}
}

@inproceedings{kingma2014auto,
  author = {Kingma, Diederik P. and Welling, Max},
  title = {Auto-Encoding Variational {B}ayes},
  booktitle = {International Conference on Learning Representations},
  year = {2014}
}

@inproceedings{rezende2014stochastic,
  author = {Rezende, Danilo Jimenez and Mohamed, Shakir and Wierstra, Daan},
  title = {Stochastic Backpropagation and Approximate Inference in Deep Generative Models},
  booktitle = {Proceedings of the 31st International Conference on Machine Learning},
  year = {2014}
}

@article{mohamed2020monte,
  author = {Mohamed, Shakir and Rosca, Mihaela and Figurnov, Michael and Mnih, Andriy},
  title = {{M}onte {C}arlo Gradient Estimation in Machine Learning},
  journal = {Journal of Machine Learning Research},
  volume = {21},
  number = {132},
  pages = {1--62},
  year = {2020}
}

@article{golub1969calculation,
  author = {Golub, Gene H. and Welsch, John H.},
  title = {Calculation of {G}auss Quadrature Rules},
  journal = {Mathematics of Computation},
  volume = {23},
  number = {106},
  pages = {221--230},
  year = {1969},
  doi = {10.1090/S0025-5718-69-99647-1}
}

@article{sobol1967distribution,
  author = {Sobol', Ilya M.},
  title = {On the Distribution of Points in a Cube and the Approximate Evaluation of Integrals},
  journal = {USSR Computational Mathematics and Mathematical Physics},
  volume = {7},
  number = {4},
  pages = {86--112},
  year = {1967}
}

@inproceedings{buchholz2018quasi,
  author = {Buchholz, Alexander and Wenzel, Florian and Mandt, Stephan},
  title = {Quasi-{M}onte {C}arlo Variational Inference},
  booktitle = {Proceedings of the 35th International Conference on Machine Learning},
  year = {2018}
}

@inproceedings{ma2018entire,
  author = {Ma, Xiao and Zhao, Liqin and Huang, Guan and Wang, Zhi and Hu, Zelin and Zhu, Xiaoqiang and Gai, Kun},
  title = {Entire Space Multi-Task Model: An Effective Approach for Estimating Post-Click Conversion Rate},
  booktitle = {Proceedings of the 41st International ACM SIGIR Conference on Research and Development in Information Retrieval},
  year = {2018}
}

@article{neal1992connectionist,
  author = {Neal, Radford M.},
  title = {Connectionist Learning of Belief Networks},
  journal = {Artificial Intelligence},
  volume = {56},
  number = {1},
  pages = {71--113},
  year = {1992}
}

@inproceedings{larochelle2011neural,
  author = {Larochelle, Hugo and Murray, Iain},
  title = {The Neural Autoregressive Distribution Estimator},
  booktitle = {Proceedings of the Fourteenth International Conference on Artificial Intelligence and Statistics},
  year = {2011}
}

@book{bollen1989structural,
  author = {Bollen, Kenneth A.},
  title = {Structural Equations with Latent Variables},
  publisher = {Wiley},
  year = {1989}
}

@article{patil1978weighted,
  author = {Patil, G. P. and Rao, C. R.},
  title = {Weighted Distributions and Size-Biased Sampling with Applications to Wildlife Populations and Human Families},
  journal = {Biometrics},
  volume = {34},
  number = {2},
  pages = {179--189},
  year = {1978}
}

@book{hyndman2008forecasting,
  author = {Hyndman, Rob J. and Koehler, Anne B. and Ord, J. Keith and Snyder, Ralph D.},
  title = {Forecasting with Exponential Smoothing: The State Space Approach},
  publisher = {Springer},
  year = {2008}
}

@book{cameron2013regression,
  author = {Cameron, A. Colin and Trivedi, Pravin K.},
  title = {Regression Analysis of Count Data},
  edition = {2nd},
  publisher = {Cambridge University Press},
  year = {2013}
}

@article{williams1989learning,
  author = {Williams, Ronald J. and Zipser, David},
  title = {A Learning Algorithm for Continually Running Fully Recurrent Neural Networks},
  journal = {Neural Computation},
  volume = {1},
  number = {2},
  pages = {270--280},
  year = {1989}
}

@inproceedings{bengio2015scheduled,
  author = {Bengio, Samy and Vinyals, Oriol and Jaitly, Navdeep and Shazeer, Noam},
  title = {Scheduled Sampling for Sequence Prediction with Recurrent Neural Networks},
  booktitle = {Advances in Neural Information Processing Systems},
  volume = {28},
  year = {2015}
}

@inproceedings{venkatraman2015improving,
  author = {Venkatraman, Arun and Hebert, Martial and Bagnell, J. Andrew},
  title = {Improving Multi-Step Prediction of Learned Time Series Models},
  booktitle = {Proceedings of the Twenty-Ninth AAAI Conference on Artificial Intelligence},
  year = {2015}
}

@article{werbos1990backpropagation,
  author = {Werbos, Paul J.},
  title = {Backpropagation Through Time: What It Does and How to Do It},
  journal = {Proceedings of the IEEE},
  volume = {78},
  number = {10},
  pages = {1550--1560},
  year = {1990}
}

@article{teicher1963finite,
  author = {Teicher, Henry},
  title = {Identifiability of Finite Mixtures},
  journal = {The Annals of Mathematical Statistics},
  volume = {34},
  number = {4},
  pages = {1265--1269},
  year = {1963},
  doi = {10.1214/aoms/1177703862}
}

@article{yakowitz1968identifiability,
  author = {Yakowitz, Sidney J. and Spragins, John D.},
  title = {On the Identifiability of Finite Mixtures},
  journal = {The Annals of Mathematical Statistics},
  volume = {39},
  number = {1},
  pages = {209--214},
  year = {1968}
}

@inproceedings{paszke2019pytorch,
  author = {Paszke, Adam and Gross, Sam and Massa, Francisco and Lerer, Adam and Bradbury, James and Chanan, Gregory and Killeen, Trevor and Lin, Zeming and Gimelshein, Natalia and Antiga, Luca and Desmaison, Alban and K{\"o}pf, Andreas and Yang, Edward and DeVito, Zachary and Raison, Martin and Tejani, Alykhan and Chilamkurthy, Sasank and Steiner, Benoit and Fang, Lu and Bai, Junjie and Chintala, Soumith},
  title = {{PyTorch}: An Imperative Style, High-Performance Deep Learning Library},
  booktitle = {Advances in Neural Information Processing Systems},
  volume = {32},
  year = {2019}
}

@inproceedings{kingma2015adam,
  author = {Kingma, Diederik P. and Ba, Jimmy},
  title = {Adam: A Method for Stochastic Optimization},
  booktitle = {International Conference on Learning Representations},
  year = {2015}
}

@inproceedings{pascanu2013difficulty,
  author = {Pascanu, Razvan and Mikolov, Tomas and Bengio, Yoshua},
  title = {On the Difficulty of Training Recurrent Neural Networks},
  booktitle = {Proceedings of the 30th International Conference on Machine Learning},
  year = {2013}
}

@article{hochreiter1997long,
  author = {Hochreiter, Sepp and Schmidhuber, J{\"u}rgen},
  title = {Long Short-Term Memory},
  journal = {Neural Computation},
  volume = {9},
  number = {8},
  pages = {1735--1780},
  year = {1997}
}

@article{brier1950verification,
  author = {Brier, Glenn W.},
  title = {Verification of Forecasts Expressed in Terms of Probability},
  journal = {Monthly Weather Review},
  volume = {78},
  number = {1},
  pages = {1--3},
  year = {1950}
}

@article{gneiting2007strictly,
  author = {Gneiting, Tilmann and Raftery, Adrian E.},
  title = {Strictly Proper Scoring Rules, Prediction, and Estimation},
  journal = {Journal of the American Statistical Association},
  volume = {102},
  number = {477},
  pages = {359--378},
  year = {2007}
}

@article{chen2012data,
  author = {Chen, Daqing and Sain, Sai Laing and Guo, Kun},
  title = {Data Mining for the Online Retail Industry: A Case Study of {RFM} Model-Based Customer Segmentation Using Data Mining},
  journal = {Journal of Database Marketing \& Customer Strategy Management},
  volume = {19},
  number = {3},
  pages = {197--208},
  year = {2012}
}

@article{fader2005rfm,
  author = {Fader, Peter S. and Hardie, Bruce G. S. and Lee, Ka Lok},
  title = {{RFM} and {CLV}: Using Iso-Value Curves for Customer Base Analysis},
  journal = {Journal of Marketing Research},
  volume = {42},
  number = {4},
  pages = {415--430},
  year = {2005}
}

